MOJAVE XVI: Multi-Epoch Linear Polarization Properties of Parsec-Scale AGN Jet Cores

We present an analysis of the core linear polarization properties of 387 parsec-scale active galactic nuclei (AGN) jets. Using 15 GHz VLBA data, we revisit the conclusions of the first paper in this series with multi-epoch measurements and more detailed analysis of a larger AGN sample which spans a broader range of synchrotron peak frequencies. Each AGN has been observed for at least five epochs between 1996 and 2017. We find that BL Lac objects have core electric vector position angles (EVPAs) which tend towards alignment with the local jet direction; compared to flat spectrum radio quasars (FSRQs), their EVPAs are also less variable over time. The AGN cores which are most fractionally polarized and least variable in polarization have EVPAs that are closely aligned with the local jet direction; they also have low variability in EVPA. These results support the popular model of a standing transverse shock at the base of the jet which collimates the jet magnetic field perpendicular to the jet direction, increasing the fractional polarization and leading to greater polarization stability over time. High-synchrotron-peaked (HSP) BL Lac objects form a low luminosity, low fractional polarization population. The five narrow-line Seyfert 1 galaxies in our sample have low fractional polarization and large EVPA-jet misalignments. Although AGN detected at gamma-rays are thought to be more Doppler boosted than non-detected AGN, we find no significant differences in fractional polarization based on detection by Fermi-LAT; the gamma-loud AGN are, however, more variable in core EVPAs.

==> anc/table1.tex <==
\startlongtable 
\begin{deluxetable}{clccccccl} 
\tablecolumns{9} 
\tabletypesize{\scriptsize} 
\tablewidth{0pt}  
\tablecaption{\label{gentable} General Properties of the AGN Sample}  
\tablehead{ & & & & & & \colhead{$\mathrm{log(\nu_{peak})}$} & & \\ 
\colhead{Source} & \colhead{Alias} & \colhead{1.5 Jy} & \colhead{LAT} & \colhead{Optical Class} & \colhead{SED Peak Class} & \colhead{(Hz)} & \colhead{Redshift} & \colhead{Ref.} \\ 
\colhead{(1)} & \colhead{(2)} & \colhead{(3)} & \colhead{(4)} & \colhead{(5)} & \colhead{(6)} & \colhead{(7)} & \colhead{(8)} & \colhead{(9)}} 
\startdata 
0003+380 & S4 0003+38 & N & Y & Q & LSP & 13.2 & 0.229 & \cite{1994AAS..103..349S} \\ 
0003$-$066 & NRAO 005 & Y & N & B & LSP & 13.1 & 0.3467 & \cite{2005PASA...22..277J} \\ 
0006+061 & CRATES J000903+062820 & N & Y & B & LSP & 13.8 & 1.56263 & \cite{2017ApJS..233...25A} \\ 
0007+106 & III Zw 2 & Y & N & G & LSP & 13.3 & 0.0893 & \cite{1970ApJ...160..405S} \\ 
0010+405 & 4C +40.01 & N & N & Q & LSP & 13.0 & 0.256 & \cite{1992ApJS...81....1T} \\ 
0011+189 & RGB J0013+191 & N & Y & B & LSP & 13.9 & 0.477 & \cite{2013ApJ...764..135S} \\ 
0015$-$054 & PMN J0017$-$0512 & N & Y & Q & LSP & 13.7 & 0.226 & \cite{2012ApJ...748...49S} \\ 
0016+731 & S5 0016+73 & Y & N & Q & LSP & 12.7 & 1.781 & \cite{1986AJ.....91..494L} \\ 
0019+058 & PKS 0019+058 & N & Y & B & LSP & 13.2 & \nodata & \cite{2013ApJ...764..135S} \\ 
0027+056 & PKS 0027+056 & N & N & Q & LSP & 12.8 & 1.317 & \cite{1999AJ....117...40S} \\ 
0044+566 & GB6 J0047+5657 & N & Y\tablenotemark{1} & B & \nodata & \nodata & 0.747 & \cite{2005ApJ...626...95S} \\ 
0048$-$071 & OB $-$082 & N & Y & Q & LSP & 13.3 & 1.975 & \cite{1983MNRAS.205..793W} \\ 
0048$-$097 & PKS 0048$-$09 & Y & Y & B & ISP & 14.5 & 0.635 & \cite{2012AA...543A.116L} \\ 
0055+300 & NGC 315 & N & N & G & ISP & 14.0 & 0.0165 & \cite{1999ApJS..121..287H} \\ 
0059+581 & TXS 0059+581 & Y & Y\tablenotemark{1} & Q & LSP & 12.9 & 0.644 & \cite{2005ApJ...626...95S} \\ 
0106+013 & 4C +01.02 & Y & Y & Q & LSP & 13.0 & 2.099 & \cite{1995AJ....109.1498H} \\ 
0106+612 & TXS 0106+612 & N & Y\tablenotemark{1} & Q & LSP & 13.5 & 0.783 & \cite{2010ApJ...718L.166V} \\ 
0106+678 & 4C +67.04 & N & Y\tablenotemark{1} & B & LSP & 15.0 & 0.29 & \cite{2010ApJ...712...14M} \\ 
0109+224 & S2 0109+22 & Y & Y & B & LSP & 13.5 & \nodata & \cite{2017ApJ...837..144P} \\ 
0109+351 & B2 0109+35 & Y & N & Q & LSP & 13.0 & 0.45 & \cite{1996MNRAS.282.1274H} \\ 
0110+318 & 4C +31.03 & N & Y & Q & LSP & 13.1 & 0.603 & \cite{1976ApJS...31..143W} \\ 
0111+021 & UGC 00773 & N & N & B & LSP & 12.7 & 0.047 & \cite{1976ApJS...31..143W} \\ 
0113$-$118 & PKS 0113$-$118 & N & Y & Q & LSP & 13.1 & 0.671 & \cite{2012ApJ...748...49S} \\ 
0116$-$219 & OC $-$228 & N & Y & Q & LSP & 13.2 & 1.165 & \cite{1983MNRAS.205..793W} \\ 
0118$-$272 & OC $-$230.4 & N & Y & B & ISP & 14.4 & \nodata & \cite{2013ApJ...764..135S} \\ 
0119+115 & PKS 0119+11 & Y & N & Q & LSP & 12.9 & 0.571 & \cite{2017AA...597A..79P} \\ 
0122$-$003 & UM 321 & Y & N & Q & LSP & 13.1 & 1.076 & \cite{2010AJ....139.2360S} \\ 
0130$-$171 & OC $-$150 & Y & Y & Q & LSP & 13.2 & 1.02 & \cite{1983MNRAS.205..793W} \\ 
0133+476 & DA 55 & Y & Y & Q & LSP & 12.6 & 0.859 & \cite{1986AJ.....91..494L} \\ 
0136+176 & PKS 0136+176 & N & N & Q & \nodata & \nodata & 2.72 & \cite{2017AA...597A..79P} \\ 
0138$-$097 & PKS 0139$-$09 & N & Y & B & LSP & 13.0 & 0.735 & \cite{2013ApJ...764..135S} \\ 
0141+268 & TXS 0141+268 & N & Y & B & LSP & 13.5 & \nodata & \cite{2009ApJ...704..477S} \\ 
0142$-$278 & OC $-$270 & N & Y & Q & LSP & 12.8 & 1.148 & \cite{1999ApJS..122...29B} \\ 
0149+218 & PKS 0149+21 & N & Y & Q & LSP & 13.4 & 1.32 & \cite{2008ApJS..175...97H} \\ 
0151+081 & GB6 J0154+0823 & N & Y & B & HSP & 15.3 & 0.681 & \cite{2013ApJ...764..135S} \\ 
0159+723 & S5 0159+723 & N & Y & B & ISP & 14.3 & \nodata & \cite{2013ApJ...764..135S} \\ 
0200+304 & NVSS J020344+304238 & N & Y & B & LSP & 13.3 & 0.761 & \cite{2013ApJ...764..135S} \\ 
0202+149 & 4C +15.05 & Y & Y & Q & LSP & 12.6 & 0.405 & \cite{1998AJ....115.1253P} \\ 
0202+319 & B2 0202+31 & Y & Y & Q & LSP & 12.7 & 1.466 & \cite{1970ApJ...160L..33B} \\ 
0202$-$172 & PKS 0202$-$17 & Y & Y & Q & LSP & 12.9 & 1.739 & \cite{2009MNRAS.399..683J} \\ 
0203$-$120 & PMN J0206$-$1150 & N & Y & Q & LSP & 13.2 & 1.663 & \cite{2008ApJS..175...97H} \\ 
0208+106 & MG1 J021114+1051 & N & Y & B & ISP & 14.2 & 0.2 & \cite{2010ApJ...712...14M} \\ 
0212+735 & S5 0212+73 & Y & Y & Q & LSP & 12.8 & 2.367 & \cite{1986AJ.....91..494L} \\ 
0214+083 & PMN J0217+0837 & N & Y & B & LSP & 13.8 & 0.085 & \cite{2013ApJ...764..135S} \\ 
0215+015 & OD 026 & Y & Y & Q & LSP & 13.5 & 1.715 & \cite{1988AA...192....1B} \\ 
0219+428 & 3C 66A & N & Y & B & HSP & 15.1 & 0.34 & \cite{2018MNRAS.474.3162T} \\ 
0224+671 & 4C +67.05 & Y & N & Q & LSP & 13.0 & 0.523 & \cite{2005ApJ...626...95S} \\ 
0229+131 & 4C +13.14 & Y & N & Q & LSP & 12.8 & 2.059 & \cite{1994ApJ...436..678O} \\ 
0234+285 & 4C +28.07 & Y & Y & Q & LSP & 13.2 & 1.206 & \cite{2012ApJ...748...49S} \\ 
0235+164 & AO 0235+164 & Y & Y & Q & LSP & 13.2 & 0.94 & \cite{1987ApJ...318..577C} \\ 
0238+711 & S5 0238+711 & N & Y & B & ISP & 14.5 & \nodata & \cite{2013ApJ...764..135S} \\ 
0239+843 & NVSS J024948+843556 & N & Y & U & LSP & 13.9 & \nodata & \nodata \\ 
0241+622 & TXS 0241+622 & Y & N & Q & LSP & 13.5 & 0.045 & \cite{2003ApJS..145..199M} \\ 
0250+320 & GB6 J0253+3217 & N & Y & Q & LSP & 13.1 & 0.859 & \cite{2015AJ....149..160R} \\ 
0250$-$225 & OD $-$283 & N & Y & Q & LSP & 13.2 & 1.419 & \cite{2012ApJ...748...49S} \\ 
0256+075 & OD 94.7 & N & Y & Q & LSP & 13.6 & 0.893 & \cite{1989AAS...80..103S} \\ 
0300+470 & 4C +47.08 & Y & Y\tablenotemark{1} & B & LSP & 13.5 & \nodata & \cite{2013ApJ...764..135S} \\ 
0301$-$243 & PKS 0301$-$243 & N & Y & B & HSP & 15.4 & 0.2657 & \cite{2014AA...565A..12P} \\ 
0305+039 & 3C 78 & N & Y & G & \nodata & \nodata & 0.029 & \cite{1998AA...333...48P} \\ 
0309+411 & NRAO 128 & N & N & G & LSP & 13.1 & 0.136 & \cite{1996MNRAS.281..425M} \\ 
0313+411 & IC 310 & N & Y & B & HSP & 15.2 & 0.019 & \cite{2013ApJ...764..135S} \\ 
0316+413 & 3C 84 & Y & Y & G & LSP & 12.9 & 0.0176 & \cite{1992ApJS...83...29S} \\ 
0321+340 & 1H 0323+342 & N & Y & N & LSP & 13.1 & 0.061 & \cite{1996MNRAS.281..425M} \\ 
0329+654 & TXS 0329+654 & N & Y\tablenotemark{1} & B & HSP & 15.3 & \nodata & \cite{2013ApJ...764..135S} \\ 
0333+321 & NRAO 140 & Y & Y & Q & LSP & 13.4 & 1.259 & \cite{1991ApJ...382..433S} \\ 
0336$-$019 & CTA 26 & Y & Y & Q & LSP & 13.0 & 0.852 & \cite{1978ApJS...36..317W} \\ 
0346+800 & S5 0346+80 & N & Y & B & LSP & 12.7 & \nodata & \cite{2011ApJ...743..171A} \\ 
0347$-$211 & OE $-$280 & N & Y & Q & LSP & 12.8 & 2.944 & \cite{2001AA...379..393E} \\ 
0355+508 & NRAO 150 & Y & Y\tablenotemark{1} & Q & LSP & 12.8 & 1.52 & \cite{2007AA...476L..17A} \\ 
0400+258 & CTD 026 & Y & N & Q & LSP & 12.8 & 2.109 & \cite{1977ApJ...217..358S} \\ 
0403$-$132 & PKS 0403$-$13 & Y & Y & Q & LSP & 13.4 & 0.571 & \cite{1996ApJS..104...37M} \\ 
0414$-$189 & PKS 0414$-$189 & N & Y & Q & LSP & 12.8 & 1.536 & \cite{1978MNRAS.185..149H} \\ 
0415+379 & 3C 111 & Y & Y\tablenotemark{1} & G & LSP & 13.3 & 0.0491 & \cite{2004ApJS..150..181E} \\ 
0420+417 & 4C +41.11 & N & Y\tablenotemark{1} & B & LSP & 13.3 & \nodata & \cite{2013ApJ...764..135S} \\ 
0420$-$014 & PKS 0420$-$01 & Y & Y & Q & LSP & 13.1 & 0.9161 & \cite{2009MNRAS.399..683J} \\ 
0422+004 & PKS 0422+00 & Y & Y & B & ISP & 14.1 & 0.268 & \cite{2013ApJ...764..135S} \\ 
0429+415 & 3C 119 & N & N & Q & \nodata & \nodata & 1.022 & \cite{1994ApJS...90....1E} \\ 
0430+052 & 3C 120 & Y & Y & G & LSP & 13.6 & 0.033 & \cite{1988PASP..100.1423M} \\ 
0430+289 & CGRABS J0433+2905 & N & Y & B & LSP & 13.2 & \nodata & \cite{2003AJ....125..572H} \\ 
0440$-$003 & NRAO 190 & Y & Y & Q & LSP & 13.3 & 0.845 & \cite{2012ApJ...748...49S} \\ 
0446+112 & PKS 0446+11 & Y & Y & Q & LSP & 13.2 & 2.153 & \cite{2012ApJ...748...49S} \\ 
0451$-$282 & OF $-$285 & Y & Y & Q & LSP & 13.0 & 2.559 & \cite{1983MNRAS.205..793W} \\ 
0454+844 & S5 0454+84 & N & N & B & LSP & 13.7 & \nodata & \cite{2001AJ....122..565R} \\ 
0454$-$234 & PKS 0454$-$234 & Y & Y & Q & LSP & 13.0 & 1.003 & \cite{1989AAS...80..103S} \\ 
0458$-$020 & S3 0458$-$02 & Y & Y & Q & LSP & 13.5 & 2.286 & \cite{1974ApJ...190..509S} \\ 
0506+056 & TXS 0506+056 & N & Y & B & ISP & 14.3 & 0.3365 & \cite{2018ApJ...854L..32P} \\ 
0509+406 & B3 0509+406 & N & Y\tablenotemark{1} & U & LSP & 13.7 & \nodata & \nodata \\ 
0518+211 & RGB J0521+212 & N & Y\tablenotemark{1} & B & ISP & 14.4 & \nodata & \cite{2017ApJ...837..144P} \\ 
0519+011 & PKS 0519+01 & N & Y & Q & \nodata & \nodata & 2.941 & \cite{2011ApJ...743..171A} \\ 
0528+134 & PKS 0528+134 & Y & Y & Q & LSP & 13.3 & 2.07 & \cite{1993ApJ...409..134H} \\ 
0529+075 & OG 050 & Y & Y & Q & LSP & 12.9 & 1.254 & \cite{2005ApJ...626...95S} \\ 
0529+483 & TXS 0529+483 & Y & Y\tablenotemark{1} & Q & LSP & 13.4 & 1.16 & \cite{2012ApJ...748...49S} \\ 
0536+145 & TXS 0536+145 & N & Y\tablenotemark{1} & Q & LSP & 13.0 & 2.69 & \cite{2005ApJ...626...95S} \\ 
0539$-$057 & PKS 0539$-$057 & Y & Y & Q & LSP & 12.7 & 0.838 & \cite{2012ApJ...748...49S} \\ 
0552+398 & DA 193 & Y & N & Q & \nodata & \nodata & 2.363 & \cite{1999ApJ...514...40M} \\ 
0603+476 & TXS 0603+476 & N & Y & B & ISP & 14.2 & \nodata & \cite{2013ApJ...764..135S} \\ 
0605$-$085 & OC $-$010 & Y & Y & Q & LSP & 12.3 & 0.87 & \cite{2012ApJ...748...49S} \\ 
0605$-$153 & PMN J0608$-$1520 & N & Y & Q & LSP & 13.4 & 1.094 & \cite{2012ApJ...748...49S} \\ 
0607$-$157 & PKS 0607$-$15 & Y & N & Q & LSP & 12.3 & 0.3226 & \cite{2009MNRAS.399..683J} \\ 
0609+413 & B3 0609+413 & N & Y & B & ISP & 14.6 & \nodata & \cite{2013ApJ...764..135S} \\ 
0613+570 & 87GB 061258.1+570222 & N & Y & B & LSP & 13.6 & \nodata & \cite{2013ApJ...764..135S} \\ 
0615$-$172 & CRATES J061732$-$171515 & N & Y & B & ISP & 14.2 & 0.098 & \cite{2013ApJ...764..135S} \\ 
0619+334 & B2 0619+33 & N & Y\tablenotemark{1} & Q & LSP & 12.8 & 1.062 & \cite{2013AJ....146..127S} \\ 
0621+446 & GB6 J0625+4440 & N & Y & B & ISP & 14.7 & \nodata & \cite{2013ApJ...764..135S} \\ 
0627$-$199 & PKS 0627$-$199 & N & Y & B & LSP & 13.2 & 1.724 & \cite{2013ApJ...764..135S} \\ 
0640+090 & PMN J0643+0857 & N & Y\tablenotemark{1} & Q & LSP & 13.3 & 0.882 & \cite{2011ApJ...743..171A} \\ 
0642+449 & OH 471 & Y & N & Q & LSP & 12.5 & 3.396 & \cite{1994ApJ...436..678O} \\ 
0646+600 & S4 0646+60 & N & N & Q & LSP & 13.1 & 0.455 & \cite{1993AAS..101..521S} \\ 
0648$-$165 & PKS B0648$-$165 & Y & Y\tablenotemark{1} & U & LSP & 12.0 & \nodata & \nodata \\ 
0650+453 & B3 0650+453 & N & Y & Q & LSP & 13.1 & 0.928 & \cite{2012ApJ...748...49S} \\ 
0650+507 & GB6 J0654+5042 & N & Y & Q & LSP & 12.9 & 1.253 & \cite{2012ApJ...748...49S} \\ 
0700$-$197 & TXS 0700$-$197 & N & Y\tablenotemark{1} & B & ISP & 14.2 & \nodata & \cite{2013ApJ...764..135S} \\ 
0708+506 & GB6 J0712+5033 & N & Y & B & LSP & 13.4 & 0.502 & \cite{2013ApJ...764..135S} \\ 
0710+196 & WB92 0711+1940 & N & Y & Q & LSP & 13.3 & 0.54 & \cite{2012ApJ...748...49S} \\ 
0716+332 & B2 0716+33 & N & Y & Q & LSP & 13.4 & 0.779 & \cite{2000ApJS..126..133W} \\ 
0716+714 & TXS 0716+714 & Y & Y & B & ISP & 14.5 & 0.127 & \cite{2014ApJ...784..151S} \\ 
0722+145 & 4C +14.23 & N & Y & Q & LSP & 13.3 & 1.038 & \cite{2012ApJ...748...49S} \\ 
0723$-$008 & PKS 0723$-$008 & Y & Y\tablenotemark{1} & B & LSP & 13.5 & 0.127 & \cite{1976ApJS...31..143W} \\ 
0727$-$115 & PKS 0727$-$11 & Y & Y\tablenotemark{1} & Q & LSP & 13.0 & 1.591 & \cite{2002AJ....124..662Z} \\ 
0730+504 & TXS 0730+504 & Y & Y & Q & LSP & 12.9 & 0.72 & \cite{1997MNRAS.290..380H} \\ 
0735+178 & OI 158 & Y & Y & B & LSP & 13.7 & 0.45 & \cite{2012AA...547A...1N} \\ 
0736+017 & OI 061 & Y & Y & Q & LSP & 13.3 & 0.1894 & \cite{2009ApJS..184..398H} \\ 
0738+313 & OI 363 & Y & N & Q & LSP & 13.1 & 0.631 & \cite{2010AJ....139.2360S} \\ 
0738+548 & VIPS 0027 & N & Y & Q & LSP & 12.7 & 0.723 & \cite{1999ApJ...516..141P} \\ 
0742+103 & PKS B0742+103 & Y & N & Q & \nodata & \nodata & 2.624 & \cite{2003MNRAS.346.1021B} \\ 
0743$-$006 & OI $-$072 & Y & N & Q & \nodata & \nodata & 0.996 & \cite{1989AAS...80..103S} \\ 
0745+241 & S3 0745+24 & Y & Y & Q & LSP & 13.0 & 0.409 & \cite{2010AJ....139.2360S} \\ 
0748+126 & OI 280 & Y & Y & Q & LSP & 12.9 & 0.889 & \cite{1979ApJ...232..400P} \\ 
0749+540 & 4C +54.15 & N & Y & B & LSP & 13.4 & \nodata & \cite{1993AAS..101..521S} \\ 
0752$-$116 & TXS 0752$-$116 & N & Y\tablenotemark{1} & B & LSP & 13.5 & \nodata & \cite{2013ApJ...764..135S} \\ 
0754+100 & PKS 0754+100 & Y & Y & B & LSP & 13.5 & 0.266 & \cite{2003AA...412..651C} \\ 
0804+499 & OJ 508 & Y & Y & Q & LSP & 12.5 & 1.436 & \cite{2010AJ....139.2360S} \\ 
0805$-$077 & PKS 0805$-$07 & Y & Y & Q & LSP & 13.2 & 1.837 & \cite{1988ApJ...327..561W} \\ 
0806+524 & 1ES 0806+524 & N & Y & B & HSP & 15.9 & 0.137 & \cite{2013ApJ...764..135S} \\ 
0808+019 & OJ 014 & Y & Y & B & LSP & 13.3 & 1.148 & \cite{2005AJ....129..559S} \\ 
0814+425 & OJ 425 & Y & Y & B & LSP & 13.2 & \nodata & \cite{2013ApJ...764..135S} \\ 
0815$-$094 & TXS 0815$-$094 & N & Y & B & ISP & 14.2 & \nodata & \cite{2013ApJ...764..135S} \\ 
0821+394 & 4C +39.23 & Y & Y & Q & LSP & 12.9 & 1.216 & \cite{2017AA...597A..79P} \\ 
0823+033 & PKS 0823+033 & Y & Y & B & LSP & 13.2 & 0.505 & \cite{2013ApJ...764..135S} \\ 
0823$-$223 & PKS 0823$-$223 & N & Y\tablenotemark{1} & B & ISP & 14.3 & \nodata & \cite{1990ApJ...353..114F} \\ 
0827+243 & OJ 248 & Y & Y & Q & LSP & 12.8 & 0.94 & \cite{2017AA...597A..79P} \\ 
0829+046 & OJ 049 & Y & Y & B & LSP & 13.6 & 0.174 & \cite{2010AJ....139.2360S} \\ 
0834$-$201 & PKS 0834$-$20 & Y & Y & Q & LSP & 12.4 & 2.752 & \cite{1983AA...117...60F} \\ 
0836+710 & 4C +71.07 & Y & Y & Q & LSP & 12.9 & 2.218 & \cite{1993AAS..100..395S} \\ 
0837+012 & PKS 0837+012 & N & Y & Q & LSP & 12.8 & 1.123 & \cite{1995AJ....109...14O} \\ 
0838+133 & 3C 207 & Y & Y & Q & LSP & 12.8 & 0.68 & \cite{2010AJ....139.2360S} \\ 
0845$-$068 & PMN J0847$-$0703 & N & Y & B & LSP & 13.6 & \nodata & \cite{2013ApJ...764..135S} \\ 
0846+513 & SBS 0846+513 & N & Y & N & LSP & 13.6 & 0.584 & \cite{SDSSDR12} \\ 
0847$-$120 & PMN J0850$-$1213 & Y & Y & Q & LSP & 13.3 & 0.566 & \cite{1997IAUC.6639....2H} \\ 
0850+581 & 4C +58.17 & N & N & Q & LSP & 12.5 & 1.318 & \cite{2010AJ....139.2360S} \\ 
0851+202 & OJ 287 & Y & Y & B & LSP & 13.8 & 0.306 & \cite{1989AAS...80..103S} \\ 
0854$-$108 & CRATES J085641$-$110519 & N & Y & B & LSP & 13.8 & \nodata & \cite{2013ApJ...764..135S} \\ 
0859+210 & NVSS J090226+205045 & N & Y & B & ISP & 14.2 & \nodata & \nodata \\ 
0859$-$140 & PKS B0859$-$140 & Y & N & Q & \nodata & \nodata & 1.339 & \cite{1997MNRAS.284...85D} \\ 
0903$-$088 & PMN J0906$-$0905 & N & Y & B & LSP & 13.7 & \nodata & \cite{2013ApJ...764..135S} \\ 
0906+015 & 4C +01.24 & Y & Y & Q & LSP & 13.8 & 1.024 & \cite{2017AA...597A..79P} \\ 
0912+297 & B2 0912+29 & N & Y & B & HSP & 15.7 & \nodata & \cite{2017ApJ...837..144P} \\ 
0916+864 & S5 0916+86 & N & Y & B & LSP & 13.3 & \nodata & \cite{2013ApJ...764..135S} \\ 
0917+449 & S4 0917+44 & Y & Y & Q & LSP & 13.5 & 2.188 & \cite{2017AA...597A..79P} \\ 
0917+624 & OK 630 & Y & Y & Q & LSP & 12.9 & 1.447 & \cite{2017AA...597A..79P} \\ 
0923+392 & 4C +39.25 & Y & N & Q & LSP & 12.6 & 0.697 & \cite{2010AJ....139.2360S} \\ 
0925+504 & GB6 J0929+5013 & N & Y & B & ISP & 14.3 & 0.370387 & \cite{2000AJ....120.1579Y} \\ 
0938$-$076 & PMN J0941$-$0754 & N & Y & Q & \nodata & \nodata & 1.72417 & \cite{2009MNRAS.399..683J} \\ 
0938$-$133 & CRATES J094100$-$133545 & N & Y & Q & LSP & 13.5 & 0.551 & \cite{2008ApJS..175...97H} \\ 
0939$-$077 & PMN J0942$-$0800 & N & Y & B & LSP & 13.6 & \nodata & \cite{2013ApJ...764..135S} \\ 
0945+408 & 4C +40.24 & Y & Y & Q & LSP & 12.9 & 1.25 & \cite{2017AA...597A..79P} \\ 
0946+006 & PMN J0948+0022 & N & Y & N & LSP & 13.0 & 0.5838 & \cite{SDSSDR12} \\ 
0953+254 & OK 290 & N & Y & Q & LSP & 13.0 & 0.708 & \cite{2017AA...597A..79P} \\ 
0954+658 & S4 0954+65 & Y & Y & B & LSP & 13.5 & \nodata & \cite{2001AJ....122..565R} \\ 
0955+476 & OK 492 & Y & Y & Q & LSP & 12.6 & 1.884 & \cite{2017AA...597A..79P} \\ 
1011+496 & 1ES 1011+496 & N & Y & B & HSP & 15.6 & 0.212 & \cite{2007ApJ...667L..21A} \\ 
1013+054 & TXS 1013+054 & N & Y & Q & LSP & 13.2 & 1.713 & \cite{2004AJ....128..502A} \\ 
1015+359 & B2 1015+35B & N & Y & Q & LSP & 12.7 & 1.229 & \cite{2017AA...597A..79P} \\ 
1030+415 & S4 1030+41 & Y & Y & Q & LSP & 13.1 & 1.118 & \cite{2017AA...597A..79P} \\ 
1030+611 & S4 1030+61 & N & Y & Q & LSP & 13.5 & 1.408 & \cite{2017AA...597A..79P} \\ 
1034$-$293 & PKS 1034$-$293 & Y & Y & Q & LSP & 12.9 & 0.312 & \cite{1989AAS...80..103S} \\ 
1036+054 & PKS 1036+054 & Y & N & Q & LSP & 12.5 & 0.473 & \cite{2008ApJS..175...97H} \\ 
1038+064 & 4C +06.41 & Y & N & Q & LSP & 13.0 & 1.265 & \cite{1991ApJ...382..433S} \\ 
1040+244 & B2 1040+24A & N & Y & Q & LSP & 12.8 & 0.559 & \cite{2012ApJ...748...49S} \\ 
1044+719 & S5 1044+71 & N & Y & Q & LSP & 13.2 & 1.15 & \cite{1996AAS..115...11S} \\ 
1045$-$188 & PKS 1045$-$18 & Y & N & Q & LSP & 12.9 & 0.595 & \cite{1993AAS...97..483S} \\ 
1055+018 & 4C +01.28 & Y & Y & Q & LSP & 13.1 & 0.893 & \cite{2017AA...597A..79P} \\ 
1055+567 & 7C 1055+5644 & N & Y & B & HSP & 15.1 & 0.143 & \cite{2011ApJS..193...29A} \\ 
1101+384 & Mrk 421 & N & Y & B & HSP & 17.1 & 0.0308 & \cite{1975ApJ...198..261U} \\ 
1118+073 & MG1 J112039+0704 & N & Y & Q & LSP & 13.4 & 1.336 & \cite{2012ApJ...748...49S} \\ 
1118$-$056 & PKS 1118$-$05 & N & Y & Q & LSP & 12.3 & 1.297 & \cite{1997MNRAS.284...85D} \\ 
1124$-$186 & PKS 1124$-$186 & Y & Y & Q & LSP & 13.5 & 1.048 & \cite{1997MNRAS.284...85D} \\ 
1127$-$145 & PKS 1127$-$14 & Y & Y & Q & LSP & 13.0 & 1.184 & \cite{1986MNRAS.218..331W} \\ 
1128+385 & B2 1128+38 & Y & Y & Q & LSP & 12.7 & 1.741 & \cite{2010AJ....139.2360S} \\ 
1128$-$047 & PKS 1128$-$047 & N & Y & G & LSP & 13.0 & 0.266 & \cite{1997MNRAS.284...85D} \\ 
1133+704 & Mrk 180 & N & Y & B & HSP & 15.8 & 0.045278 & \cite{1999PASP..111..438F} \\ 
1139+160 & MG1 J114208+1547 & N & Y & B & LSP & 13.2 & 0.299 & \cite{2011ApJ...743..171A} \\ 
1144+402 & S4 1144+40 & N & Y & Q & LSP & 13.3 & 1.088 & \cite{2017AA...597A..79P} \\ 
1145$-$071 & PKS 1145$-$071 & N & Y & Q & LSP & 13.1 & 1.342 & \cite{1986MNRAS.218..331W} \\ 
1147+245 & OM 280 & N & Y & B & LSP & 14.0 & 0.2 & \cite{2005ApJ...626...95S} \\ 
1148$-$001 & 4C $-$00.47 & N & N & Q & \nodata & \nodata & 1.978 & \cite{2010AJ....139.2360S} \\ 
1150+497 & 4C +49.22 & Y & Y & Q & LSP & 13.2 & 0.334 & \cite{2017AA...597A..79P} \\ 
1150+812 & S5 1150+81 & Y & N & Q & LSP & 12.8 & 1.25 & \cite{1986AA...168...17E} \\ 
1156+295 & 4C +29.45 & Y & Y & Q & LSP & 13.2 & 0.725 & \cite{2010AJ....139.2360S} \\ 
1157$-$215 & CGRABS J1159$-$2148 & N & Y & Q & \nodata & \nodata & 0.927 & \cite{1976MNRAS.177P..77S} \\ 
1200+608 & SBS 1200+608 & N & Y & B & ISP & 14.9 & 0.065 & \cite{2013ApJ...764..135S} \\ 
1202$-$262 & PKS 1203$-$26 & N & Y & Q & LSP & 13.4 & 0.786 & \cite{1979ApJ...229...73W} \\ 
1206+416 & B3 1206+416 & N & Y & B & LSP & 14.0 & 0.377 & \cite{2009ApJS..182..543A} \\ 
1213$-$172 & PKS 1213$-$17 & Y & N & U & \nodata & \nodata & \nodata & \nodata \\ 
1215+303 & ON 325 & N & Y & B & HSP & 15.3 & 0.131 & \cite{2017ApJ...837..144P} \\ 
1219+044 & 4C +04.42 & Y & Y & N & LSP & 13.1 & 0.966 & \cite{2017AA...597A..79P} \\ 
1219+285 & W Comae & N & Y & B & ISP & 14.4 & 0.102 & \cite{2017ApJ...837..144P} \\ 
1222+216 & 4C +21.35 & Y & Y & Q & LSP & 13.3 & 0.433 & \cite{2010AJ....139.2360S} \\ 
1224$-$132 & PMN J1226$-$1328 & N & Y & B & LSP & 13.3 & \nodata & \nodata \\ 
1226+023 & 3C 273 & Y & Y & Q & LSP & 13.5 & 0.1583 & \cite{1992ApJS...83...29S} \\ 
1228+126 & M87 & Y & Y & G & LSP & 13.3 & 0.00436 & \cite{2000MNRAS.313..469S} \\ 
1236+049 & CRATES J123932+044311 & N & Y & Q & LSP & 12.7 & 1.761 & \cite{2010AJ....139.2360S} \\ 
1236+077 & PKS 1236+077 & N & Y & Q & LSP & 13.0 & 0.4 & \cite{1988ApJ...327..561W} \\ 
1243$-$072 & PKS 1243$-$072 & N & N & Q & LSP & 12.7 & 1.286 & \cite{1983PASAu...5....2W} \\ 
1244$-$255 & PKS 1244$-$255 & N & Y & Q & LSP & 13.5 & 0.633 & \cite{1976MNRAS.177P..77S} \\ 
1246+586 & PG 1246+586 & N & Y & B & LSP & 15.0 & \nodata & \cite{2000AJ....120.1579Y} \\ 
1250+532 & S4 1250+53 & N & Y & B & ISP & 14.3 & 1.46329 & \cite{2017ApJS..233...25A} \\ 
1253$-$055 & 3C 279 & Y & Y & Q & LSP & 13.1 & 0.536 & \cite{1996ApJS..104...37M} \\ 
1300+248 & VIPS 0623  & N & Y & B & LSP & 13.1 & 0.993 & \cite{2007ApJ...667..673G} \\ 
1302$-$102 & PG 1302$-$102 & N & N & Q & LSP & 13.5 & 0.278 & \cite{1996ApJS..104...37M} \\ 
1307+121 & OP 112 & N & Y & B & LSP & 13.7 & 1.45318 & \cite{2017arXiv170709322A} \\ 
1308+326 & OP 313 & Y & Y & Q & LSP & 13.3 & 0.997 & \cite{2010AJ....139.2360S} \\ 
1310+487 & GB6 B1310+4844 & N & Y & Q & LSP & 13.1 & 0.501 & \cite{2012ApJ...748...49S} \\ 
1318+225 & TXS 1318+225 & N & Y & Q & LSP & 13.3 & 0.946 & \cite{2017AA...597A..79P} \\ 
1324+224 & B2 1324+22 & Y & Y & Q & LSP & 12.9 & 1.398 & \cite{2017AA...597A..79P} \\ 
1329$-$049 & OP $-$050 & N & Y & Q & LSP & 13.1 & 2.15 & \cite{1990PASP..102.1235T} \\ 
1329$-$126 & PMN J1332$-$1256 & N & Y & Q & LSP & 12.7 & 1.492 & \cite{2012ApJ...748...49S} \\ 
1331+170 & OP 151 & N & N & Q & \nodata & \nodata & 2.089 & \cite{2017AA...597A..79P} \\ 
1334$-$127 & PKS 1335$-$127 & Y & Y & Q & LSP & 12.7 & 0.539 & \cite{1993AAS...97..483S} \\ 
1341$-$171 & PMN J1344$-$1723 & N & Y & Q & LSP & 13.4 & 2.506 & \cite{2012ApJ...748...49S} \\ 
1343+451 & VIPS 0700 & N & Y & Q & LSP & 13.2 & 2.542 & \cite{2017AA...597A..79P} \\ 
1345+125 & PKS B1345+125 & N & N & G & LSP & 12.9 & 0.121 & \cite{2006ApJS..162...38A} \\ 
1348+308 & B2 1348+30B & N & Y & Q & LSP & 13.6 & 0.712 & \cite{2017AA...597A..79P} \\ 
1402+044 & PKS 1402+044 & N & Y & Q & LSP & 12.8 & 3.215 & \cite{2010AJ....139.2360S} \\ 
1406$-$076 & PKS B1406$-$076 & Y & Y & Q & LSP & 13.1 & 1.494 & \cite{1979ApJ...232..400P} \\ 
1413+135 & PKS B1413+135 & Y & Y & B & LSP & 12.9 & 0.247 & \cite{1992ApJ...400L..17S} \\ 
1417+385 & B3 1417+385 & Y & Y & Q & LSP & 12.9 & 1.831 & \cite{2010AJ....139.2360S} \\ 
1418+546 & OQ 530 & N & Y & B & LSP & 14.0 & 0.152 & \cite{2011ApJS..193...29A} \\ 
1424+240 & OQ 240 & N & Y & B & HSP & 15.5 & 0.6047 & \cite{2017ApJ...837..144P} \\ 
1435+638 & VIPS 0792 & Y & N & Q & LSP & 13.1 & 2.068 & \cite{2010AJ....139.2360S} \\ 
1441+252 & PKS 1441+25 & N & Y & Q & LSP & 13.2 & 0.94 & \cite{2017AA...597A..79P} \\ 
1458+718 & 3C 309.1 & Y & N & Q & \nodata & \nodata & 0.904 & \cite{1997AJ....114.2254S} \\ 
1502+036 & PKS 1502+036 & N & Y & N & LSP & 13.0 & 0.4083 & \cite{SDSSDR12} \\ 
1502+106 & OR 103 & Y & Y & Q & LSP & 13.2 & 1.838 & \cite{2017AA...597A..79P} \\ 
1504$-$166 & PKS 1504$-$167 & Y & N & Q & LSP & 12.7 & 0.876 & \cite{1978MNRAS.185..149H} \\ 
1509+054 & PMN J1511+0518 & N & N & G & LSP & 13.0 & 0.084 & \cite{2001ARep...45...79C} \\ 
1510$-$089 & PKS 1510$-$08 & Y & Y & Q & LSP & 13.7 & 0.36 & \cite{1990PASP..102.1235T} \\ 
1514+004 & PKS 1514+00 & N & N & G & \nodata & \nodata & 0.052 & \cite{2008ApJS..175...97H} \\ 
1514+197 & PKS 1514+197 & Y & Y & B & LSP & 13.2 & 1.07 & \cite{2000AARv..10...81V} \\ 
1514$-$241 & AP Librae & Y & Y & B & LSP & 13.8 & 0.049 & \cite{2009MNRAS.399..683J} \\ 
1519$-$273 & PKS 1519$-$273 & Y & Y & B & LSP & 13.2 & 1.297 & \cite{2004AA...418..813H} \\ 
1520+319 & B2 1520+31 & N & Y & Q & LSP & 13.4 & 1.489 & \cite{2017AA...597A..79P} \\ 
1529$-$131 & PMN J1532$-$1319 & N & Y & U & LSP & 12.8 & \nodata & \nodata \\ 
1532+016 & PKS 1532+01 & N & Y & Q & LSP & 13.6 & 1.425 & \cite{2010AJ....139.2360S} \\ 
1537+279 & MG2 J153938+2744 & N & Y & Q & LSP & 13.2 & 2.191 & \cite{2017AA...597A..79P} \\ 
1538+149 & 4C +14.60 & Y & Y & B & LSP & 13.3 & 0.606 & \cite{2013ApJ...764..135S} \\ 
1542+616 & GB6 J1542+6129 & N & Y & B & ISP & 14.8 & \nodata & \cite{2009ApJ...704..477S} \\ 
1546+027 & PKS 1546+027 & Y & Y & Q & LSP & 13.1 & 0.414 & \cite{2010AJ....139.2360S} \\ 
1548+056 & 4C +05.64 & Y & Y & Q & LSP & 13.2 & 1.417 & \cite{2010AJ....139.2360S} \\ 
1549+089 & TXS 1549+089 & N & Y & B & LSP & 13.8 & 1.058 & \cite{2017ApJS..233...25A} \\ 
1551+130 & OR 186 & N & Y & Q & LSP & 12.9 & 1.309 & \cite{2017AA...597A..79P} \\ 
1553+113 & PG 1553+113 & N & Y & B & HSP & 15.6 & 0.49 & \cite{2015arXiv150202920S} \\ 
1557+565 & VIPS 0926 & N & Y & B & ISP & 14.2 & \nodata & \cite{1998ApJ...494...47F} \\ 
1604+159 & 4C +15.54 & N & Y & Q & LSP & 13.5 & 0.4965 & \cite{2008ApJS..175..297A} \\ 
1606+106 & 4C +10.45 & Y & Y & Q & LSP & 13.2 & 1.232 & \cite{2017AA...597A..79P} \\ 
1611+343 & DA 406 & Y & Y & Q & LSP & 12.6 & 1.4 & \cite{2010AJ....139.2360S} \\ 
1617+229 & CGRABS J1619+2247 & N & N & Q & \nodata & \nodata & 1.987 & \cite{2005ApJ...626...95S} \\ 
1622$-$253 & PKS 1622$-$253 & Y & Y & Q & LSP & 12.9 & 0.786 & \cite{1994MNRAS.269..998D} \\ 
1622$-$297 & PKS 1622$-$29 & Y & Y & Q & LSP & 12.9 & 0.815 & \cite{1994AAS..105..211S} \\ 
1633+382 & 4C +38.41 & Y & Y & Q & LSP & 12.9 & 1.814 & \cite{2017AA...597A..79P} \\ 
1636+473 & 4C +47.44 & N & Y & Q & LSP & 13.4 & 0.735 & \cite{2017AA...597A..79P} \\ 
1637+574 & OS 562 & Y & Y & Q & LSP & 13.2 & 0.751 & \cite{1996ApJS..104...37M} \\ 
1637+826 & NGC 6251 & N & Y & G & LSP & 13.7 & 0.024 & \cite{2003AJ....126.2268W} \\ 
1638+118 & CRATES J164058+114412 & N & Y & G & LSP & 12.8 & 0.078 & \cite{1977MNRAS.179..569M} \\ 
1638+398 & NRAO 512 & Y & Y & Q & LSP & 12.5 & 1.672 & \cite{2017AA...597A..79P} \\ 
1641+399 & 3C 345 & Y & Y & Q & LSP & 13.2 & 0.593 & \cite{2017AA...597A..79P} \\ 
1642+690 & 4C +69.21 & Y & N & Q & LSP & 12.7 & 0.751 & \cite{1986AJ.....91..494L} \\ 
1652+398 & Mrk 501 & N & Y & B & HSP & 16.1 & 0.0337 & \cite{1993AAS...98..393S} \\ 
1655+077 & PKS 1655+077 & Y & N & Q & LSP & 12.6 & 0.621 & \cite{1986MNRAS.218..331W} \\ 
1656+482 & 4C +48.41 & N & Y & B & LSP & 13.2 & 1.669 & \cite{2011ApJ...743..171A} \\ 
1700+685 & TXS 1700+685 & N & Y & Q & LSP & 13.4 & 0.301 & \cite{1997MNRAS.290..380H} \\ 
1708+433 & B3 1708+433 & N & Y & Q & LSP & 13.5 & 1.027 & \cite{2012ApJ...748...49S} \\ 
1716+686 & S4 1716+68 & N & Y & Q & LSP & 13.6 & 0.339 & \cite{2008AA...484..119B} \\ 
1717+178 & OT 129 & N & Y & B & LSP & 13.3 & 0.137 & \cite{2005ApJ...626...95S} \\ 
1722+401 & VIPS 1080 & N & Y & Q & LSP & 13.1 & 1.049 & \cite{1996AJ....111.1013V} \\ 
1725+044 & PKS 1725+044 & N & Y & Q & LSP & 13.3 & 0.293 & \cite{2008ApJS..175...97H} \\ 
1725+123 & PKS 1725+123 & N & Y & Q & LSP & 13.1 & 0.586 & \cite{2013ApJ...764..135S} \\ 
1726+455 & S4 1726+45 & Y & Y & Q & LSP & 13.1 & 0.717 & \cite{1997MNRAS.290..380H} \\ 
1727+502 & I Zw 187 & N & Y & B & HSP & 16.0 & 0.055 & \cite{1978ApJ...219L..97O} \\ 
1730$-$130 & NRAO 530 & Y & Y & Q & LSP & 13.3 & 0.902 & \cite{1984PASP...96..539J} \\ 
1732+389 & OT 355 & N & Y & Q & LSP & 13.1 & 0.975 & \cite{2012ApJ...748...49S} \\ 
1738+476 & OT 465 & N & Y & Q & LSP & 13.2 & 0.95 & \cite{2007AA...476..759B} \\ 
1738+499 & OT 463 & N & Y & Q & LSP & 13.6 & 1.545 & \cite{2008ApJS..175...97H} \\ 
1739+522 & 4C +51.37 & Y & Y & Q & LSP & 13.5 & 1.379 & \cite{1984MNRAS.211..105W} \\ 
1741+196 & S3 1741+19 & N & Y & B & HSP & 15.8 & 0.084 & \cite{1999AA...348..113H} \\ 
1741$-$038 & PKS 1741$-$03 & Y & Y & Q & LSP & 12.7 & 1.054 & \cite{1988ApJ...327..561W} \\ 
1742$-$078 & TXS 1742$-$078 & N & Y & B & LSP & 13.5 & \nodata & \cite{2013ApJ...764..135S} \\ 
1749+096 & OT 081 & Y & Y & B & LSP & 13.1 & 0.322 & \cite{1988AA...191L..16S} \\ 
1749+701 & S4 1749+70 & N & Y & B & LSP & 13.8 & 0.77 & \cite{1989AAS...80..103S} \\ 
1751+288 & B2 1751+28 & Y & N & Q & \nodata & \nodata & 1.118 & \cite{2008ApJS..175...97H} \\ 
1758+388 & B3 1758+388B & Y & N & Q & LSP & 12.6 & 2.092 & \cite{1994AAS..103..349S} \\ 
1800+440 & S4 1800+44 & Y & Y & Q & LSP & 12.8 & 0.663 & \cite{1982MNRAS.200..191W} \\ 
1803+784 & S5 1803+784 & Y & Y & B & LSP & 13.7 & 0.6797 & \cite{1996ApJS..107..541L} \\ 
1807+698 & 3C 371 & Y & Y & B & ISP & 14.2 & 0.051 & \cite{1992AAS...96..389d} \\ 
1811+062 & TXS 1811+062 & N & Y & B & ISP & 14.2 & \nodata & \cite{2013ApJ...764..135S} \\ 
1823+568 & 4C +56.27 & Y & Y & B & LSP & 13.4 & 0.664 & \cite{1986AJ.....91..494L} \\ 
1827+062 & TXS 1827+062 & N & Y\tablenotemark{1} & Q & LSP & 12.5 & 0.745 & \cite{2012ApJ...748...49S} \\ 
1827+133 & CRATES J183000+132430 & N & Y & B & ISP & 14.6 & \nodata & \cite{2013ApJ...764..135S} \\ 
1828+487 & 3C 380 & Y & Y & Q & LSP & 13.2 & 0.692 & \cite{1996ApJS..107..541L} \\ 
1842+681 & S4 1842+68 & Y & Y & Q & LSP & 12.4 & 0.472 & \cite{1994AJ....108..395X} \\ 
1845+797 & 3C 390.3 & N & N & G & LSP & 13.3 & 0.0555 & \cite{1994ApJS...90....1E} \\ 
1846+322 & B2 1846+32A & N & Y & Q & LSP & 13.4 & 0.8 & \cite{2012ApJ...748...49S} \\ 
1849+670 & S4 1849+67 & Y & Y & Q & LSP & 13.4 & 0.657 & \cite{1993AAS..100..395S} \\ 
1851+488 & S4 1851+48 & N & Y & Q & LSP & 13.5 & 1.25 & \cite{1996AJ....111.1013V} \\ 
1901+319 & 3C 395 & N & N & Q & \nodata & \nodata & 0.635 & \cite{1994ApJS...91..491G} \\ 
1902+556 & TXS 1902+556 & N & Y & B & ISP & 14.5 & \nodata & \cite{2013ApJ...764..135S} \\ 
1908$-$201 & PKS B1908$-$201 & Y & Y & Q & LSP & 13.3 & 1.119 & \cite{2003AJ....125..572H} \\ 
1914$-$194 & 1H 1914$-$194 & N & Y & B & HSP & 15.4 & 0.137 & \cite{2003AA...412..651C} \\ 
1920$-$211 & OV $-$235 & Y & Y & Q & LSP & 13.3 & 1.136 & \cite{2003AJ....125..572H} \\ 
1921$-$293 & PKS B1921$-$293 & Y & Y & Q & LSP & 12.6 & 0.3526 & \cite{2009MNRAS.399..683J} \\ 
1923+210 & PKS B1923+210 & Y & N & B & \nodata & \nodata & \nodata & \cite{2011AJ....142..165T} \\ 
1926+611 & S4 1926+61 & N & Y & B & LSP & 13.5 & \nodata & \cite{2013ApJ...764..135S} \\ 
1928+738 & 4C +73.18 & Y & N & Q & LSP & 13.3 & 0.302 & \cite{1986AJ.....91..494L} \\ 
1936$-$155 & PKS 1936$-$15 & Y & N & Q & LSP & 12.4 & 1.657 & \cite{1984ApJ...286..498J} \\ 
1944+838 & 8C 1944+838 & N & Y & U & LSP & 12.6 & \nodata & \nodata \\ 
1951$-$115 & TXS 1951$-$115 & N & Y & Q & LSP & 12.8 & 0.683 & \cite{2012ApJ...748...49S} \\ 
1954+513 & OV 591 & N & N & Q & LSP & 13.0 & 1.223 & \cite{1996ApJS..107..541L} \\ 
1957+405 & Cygnus A & Y & N & G & \nodata & \nodata & 0.0561 & \cite{1997ApJ...488L..15O} \\ 
1958$-$179 & PKS 1958$-$179 & Y & Y & Q & LSP & 12.8 & 0.652 & \cite{1975MNRAS.173P..87B} \\ 
1959+650 & 1ES 1959+650 & N & Y & B & HSP & 16.9 & 0.047 & \cite{1993ApJ...412..541S} \\ 
2005+403 & TXS 2005+403 & Y & N & Q & LSP & 12.6 & 1.736 & \cite{1976MNRAS.177p..43B} \\ 
2007+777 & S5 2007+77 & Y & Y & B & LSP & 13.6 & 0.342 & \cite{1989AAS...80..103S} \\ 
2008$-$159 & PKS 2008$-$159 & Y & N & Q & LSP & 13.0 & 1.18 & \cite{1979ApJ...232..400P} \\ 
2010+463 & 7C 2010+4619 & N & Y\tablenotemark{1} & B & HSP & 15.1 & \nodata & \cite{2013ApJ...764..135S} \\ 
2013+370 & TXS 2013+370 & Y & Y\tablenotemark{1} & Q & LSP & 13.0 & 0.859 & \cite{2013ApJ...764..135S} \\ 
2021+317 & 4C +31.56 & Y & Y\tablenotemark{1} & B & LSP & 13.7 & 0.356 & \cite{V.Chavushyan2013} \\ 
2021+614 & TXS 2021+614 & Y & N & G & LSP & 12.8 & 0.227 & \cite{1984ApJ...279..112B} \\ 
2022$-$077 & PKS 2023$-$07 & N & Y & Q & LSP & 13.4 & 1.388 & \cite{1997MNRAS.284...85D} \\ 
2028+492 & MG4 J202932+4925 & N & Y\tablenotemark{1} & B & LSP & 13.4 & \nodata & \cite{2013ApJ...764..135S} \\ 
2029+121 & PKS 2029+121 & Y & Y & Q & LSP & 13.0 & 1.213 & \cite{2012ApJ...748...49S} \\ 
2032+107 & OW 154.9 & N & Y & Q & LSP & 12.7 & 0.601 & \cite{1987AJ.....93..785A} \\ 
2037+511 & 3C 418 & Y & Y\tablenotemark{1} & Q & LSP & 12.9 & 1.686 & \cite{1985PASP...97..932S} \\ 
2047+039 & PKS 2047+039 & N & Y & B & LSP & 13.2 & \nodata & \cite{2013ApJ...764..135S} \\ 
2047+098 & PKS 2047+098 & N & Y & B & \nodata & \nodata & 0.226 & \cite{2017MNRAS.467.2537K} \\ 
2100+468 & NVSS J210217+470216 & N & Y\tablenotemark{1} & U & \nodata & \nodata & \nodata & \nodata \\ 
2113+293 & B2 2113+29 & N & Y & Q & LSP & 13.0 & 1.514 & \cite{1993AAS...97..483S} \\ 
2121+053 & OX 036 & Y & Y & Q & LSP & 13.0 & 1.941 & \cite{1991ApJ...382..433S} \\ 
2128$-$123 & PKS 2128$-$12 & Y & N & Q & LSP & 13.4 & 0.501 & \cite{1968ApJ...154L.101S} \\ 
2131$-$021 & 4C $-$02.81 & Y & Y & Q & LSP & 13.3 & 1.283 & \cite{2006AJ....132....1S} \\ 
2134+004 & PKS 2134+004 & Y & N & Q & LSP & 12.9 & 1.94 & \cite{2010AJ....139.2360S} \\ 
2136+141 & OX 161 & Y & N & Q & LSP & 12.7 & 2.427 & \cite{1974ApJ...190..271W} \\ 
2141+175 & OX 169 & N & Y & Q & LSP & 13.2 & 0.2107 & \cite{2009ApJS..184..398H} \\ 
2144+092 & PKS 2144+092 & N & Y & Q & LSP & 13.2 & 1.113 & \cite{1988ApJ...327..561W} \\ 
2145+067 & 4C +06.69 & Y & Y & Q & LSP & 12.9 & 0.999 & \cite{1991ApJ...382..433S} \\ 
2150+173 & OX 183 & N & Y & B & LSP & 13.4 & 0.874 & \cite{2013ApJ...764..135S} \\ 
2155+312 & B2 2155+31 & N & Y & Q & LSP & 13.3 & 1.488 & \cite{2012ApJ...748...49S} \\ 
2155$-$152 & PKS 2155$-$152 & Y & Y & Q & LSP & 13.1 & 0.672 & \cite{1988ApJ...327..561W} \\ 
2157+102 & TXS 2157+102 & N & Y & U & LSP & 13.1 & \nodata & \nodata \\ 
2200+420 & BL Lac & Y & Y & B & LSP & 13.7 & 0.0686 & \cite{1995ApJ...452L...5V} \\ 
2201+171 & PKS 2201+171 & Y & Y & Q & LSP & 13.5 & 1.076 & \cite{1977ApJ...215..427S} \\ 
2201+315 & 4C +31.63 & Y & Y & Q & LSP & 13.6 & 0.2947 & \cite{1996ApJS..104...37M} \\ 
2209+236 & PKS 2209+236 & Y & Y & Q & LSP & 12.4 & 1.125 & \cite{2003ApJ...590..109S} \\ 
2216+178 & MG1 J221916+1806 & N & Y & Q & LSP & 12.4 & 1.071 & \cite{2012ApJ...748...49S} \\ 
2216$-$038 & PKS 2216$-$03 & Y & N & Q & LSP & 12.6 & 0.901 & \cite{1967ApJ...147..837L} \\ 
2223+210 & DA 580 & Y & N & Q & LSP & 12.9 & 1.959 & \cite{1994ApJS...93....1A} \\ 
2223$-$052 & 3C 446 & Y & Y & Q & LSP & 13.3 & 1.404 & \cite{1983MNRAS.205..793W} \\ 
2227$-$088 & PHL 5225 & Y & Y & Q & LSP & 13.2 & 1.56 & \cite{2010AJ....139.2360S} \\ 
2230+114 & CTA 102 & Y & Y & Q & LSP & 12.7 & 1.037 & \cite{1994ApJS...93..125F} \\ 
2233$-$148 & OY $-$156 & N & Y & B & LSP & 13.2 & \nodata & \cite{2006AJ....132....1S} \\ 
2234+282 & CTD 135 & Y & Y & B & LSP & 13.2 & 0.79 & \cite{2012ApJ...748...49S} \\ 
2241+406 & TXS 2241+406 & N & Y & Q & LSP & 13.0 & 1.171 & \cite{2012ApJ...748...49S} \\ 
2243$-$123 & PKS 2243$-$123 & Y & N & Q & LSP & 12.6 & 0.632 & \cite{1975MNRAS.173P..87B} \\ 
2247$-$283 & PMN J2250$-$2806 & N & Y & Q & LSP & 13.1 & 0.525 & \cite{2012ApJ...748...49S} \\ 
2251+158 & 3C 454.3 & Y & Y & Q & LSP & 13.7 & 0.859 & \cite{1991MNRAS.250..414J} \\ 
2254+074 & PKS 2254+074 & N & N & B & LSP & 13.6 & 0.19 & \cite{1988AA...191L..16S} \\ 
2255$-$282 & PKS 2255$-$282 & Y & Y & Q & LSP & 12.9 & 0.927 & \cite{2009MNRAS.399..683J} \\ 
2308+341 & B2 2308+34 & N & Y & Q & LSP & 13.5 & 1.817 & \cite{1976ApJS...31..143W} \\ 
2319+317 & B2 2319+31 & N & Y & Q & LSP & 13.4 & 1.489 & \cite{2012ApJ...748...49S} \\ 
2320$-$035 & PKS 2320$-$035 & N & Y & Q & LSP & 13.3 & 1.411 & \cite{1975MNRAS.173P..87B} \\ 
2325+093 & OZ 042 & Y & Y & Q & LSP & 12.7 & 1.841 & \cite{2012ApJ...748...49S} \\ 
2331+073 & TXS 2331+073 & Y & Y & Q & LSP & 12.9 & 0.401 & \cite{2005ApJ...626...95S} \\ 
2342$-$161 & PMN J2345$-$1555 & N & Y & Q & LSP & 13.5 & 0.621 & \cite{2012ApJ...748...49S} \\ 
2344+514 & 1ES 2344+514 & N & Y\tablenotemark{1} & B & HSP & 15.9 & 0.044 & \cite{1996ApJS..104..251P} \\ 
2345$-$167 & PKS 2345$-$16 & Y & Y & Q & LSP & 13.1 & 0.576 & \cite{1993MNRAS.263..999T} \\ 
2351+456 & 4C +45.51 & Y & Y & Q & LSP & 12.7 & 1.986 & \cite{1996ApJS..107..541L} \\ 
2353+816 & S5 2353+81 & N & Y & B & LSP & 13.3 & 1.344 & \cite{1996AJ....111.1013V} \\ 
2356+196 & PKS 2356+196 & N & N & Q & \nodata & \nodata & 1.066 & \cite{1976ApJS...31..143W} \\ 
\enddata 
\tablecomments{Columns are as follows: (1) B1950 name, (2) other name, (3) MOJAVE 1.5 Jy catalog inclusion, (4) status of $Fermi$-LAT detection, (5) optical classification where Q = FSRQ, B = BL Lac, G = radio galaxy, N = narrow line Seyfert 1, and U = unidentified, (6) class based on synchrotron peak frequency, (7) rest frame log synchrotron peak frequency in Hz (for sources with no known redshift, z=0.3 was used), (8) redshift, (9) reference for redshift (or optical class, for BL Lacs without known redshift).}
\tablenotetext{1}{Located within 10 degrees of the galactic plane; omitted from $\gamma$-ray comparisons.}
\end{deluxetable} 


==> anc/table3.tex <==
\startlongtable 
\begin{deluxetable}{cccrrr} 
\tablecolumns{6} 
\tabletypesize{\scriptsize} 
\tablewidth{0pt}  
\tablecaption{\label{meastable} VLBA 15 GHz Core Measurements}  
\tablehead{ & & \colhead{\textit{I}} & \colhead{\textit{m}} & \colhead{EVPA} & \colhead{PA} \\ 
\colhead{Source} & \colhead{Epoch} & \colhead{(Jy beam$^{-1}$)} & \colhead{(\%)} & \colhead{(deg)} & \colhead{(deg)} \\ 
\colhead{(1)} & \colhead{(2)} & \colhead{(3)} & \colhead{(4)} & \colhead{(5)} & \colhead{(6)}} 
\startdata 
0003+380 & 2006-03-09 & 0.52 & 2.5 & 81 & 110 \\ 
  & 2006-12-01 & 0.32 & 0.8 & 130 & 112 \\ 
  & 2007-03-28 & 0.39 & $<$0.3 & \nodata & 115 \\ 
  & 2007-08-24 & 0.39 & $<$0.2 & \nodata & 117 \\ 
  & 2008-05-01 & 0.55 & 0.7 & 180 & 118 \\ 
  & 2008-07-17 & 0.50 & 0.9 & 182 & 119 \\ 
  & 2009-03-25 & 0.31 & 0.9 & 138 & 118 \\ 
  & 2010-07-12 & 0.31 & 1.4 & 137 & 120 \\ 
  & 2011-06-06 & 0.45 & 0.3 & 104 & 115 \\ 
  & 2013-08-12 & 0.53 & 1.1 & 135 & 116 \\ 
0003$-$066 & 2003-02-05 & 1.32 & 5.1 & 14 & 351 \\ 
  & 2004-06-11 & 1.16 & 7.8 & 20 & 10 \\ 
  & 2005-03-23 & 0.87 & 4.9 & 8 & 5 \\ 
  & 2005-06-03 & 0.84 & 4.1 & 11 & 4 \\ 
  & 2005-09-16 & 0.76 & 4.5 & 3 & 2 \\ 
  & 2006-07-07 & 0.65 & 2.2 & $-$4 & 358 \\ 
  & 2007-01-06 & 0.66 & 2.9 & 2 & 356 \\ 
  & 2007-04-18 & 0.73 & 3.7 & 16 & 358 \\ 
  & 2007-07-03 & 0.65 & 2.7 & 17 & 358 \\ 
  & 2007-09-06 & 0.65 & 2.9 & 21 & 359 \\ 
  & 2008-07-30 & 0.88 & 1.9 & 2 & 353 \\ 
  & 2009-05-02 & 1.11 & 6.5 & 5 & 355 \\ 
  & 2009-10-27 & 1.04 & 8.1 & 21 & 0 \\ 
  & 2010-08-06 & 0.87 & 9.0 & 22 & 2 \\ 
  & 2010-11-29 & 0.70 & 7.5 & 14 & 5 \\ 
  & 2011-06-24 & 0.72 & 7.6 & 26 & 8 \\ 
  & 2012-03-04 & 0.67 & 8.2 & 21 & 12 \\ 
  & 2012-11-02 & 0.73 & 7.0 & 4 & 13 \\ 
0006+061 & 2011-12-29 & 0.16 & 4.5 & 55 & 68 \\ 
  & 2012-07-12 & 0.14 & 2.1 & 52 & 66 \\ 
  & 2012-11-11 & 0.13 & 2.6 & 40 & 64 \\ 
  & 2012-12-23 & 0.13 & 1.9 & 44 & 66 \\ 
  & 2013-06-02 & 0.12 & 1.3 & 47 & 63 \\ 
0007+106 & 2004-02-11 & 1.26 & 0.07 & 188 & 63 \\ 
  & 2005-03-05 & 1.54 & 0.5 & 180 & 294 \\ 
  & 2005-05-26 & 1.47 & 0.3 & 119 & 293 \\ 
  & 2005-12-22 & 0.67 & 1.2 & 156 & 291 \\ 
  & 2006-06-15 & 0.68 & 0.3 & 151 & 289 \\ 
  & 2007-08-09 & 0.27 & $<$0.3 & \nodata & 291 \\ 
  & 2008-08-25 & 0.44 & $<$0.2 & \nodata & 294 \\ 
  & 2009-06-03 & 1.11 & 0.10 & 192 & 290 \\ 
  & 2010-07-12 & 1.04 & 0.6 & 195 & 273 \\ 
  & 2011-05-26 & 0.12 & 0.7 & 206 & 298 \\ 
  & 2012-04-29 & 0.13 & $<$0.5 & \nodata & 296 \\ 
  & 2012-11-02 & 0.58 & $<$0.09 & \nodata & 307 \\ 
  & 2013-06-02 & 0.52 & $<$0.1 & \nodata & 288 \\ 
0010+405 & 2006-04-05 & 0.39 & 0.4 & 149 & 329 \\ 
  & 2006-12-01 & 0.31 & $<$0.5 & \nodata & 328 \\ 
  & 2007-03-28 & 0.35 & 0.4 & 109 & 328 \\ 
  & 2007-07-03 & 0.41 & 0.2 & 110 & 328 \\ 
  & 2008-05-30 & 0.41 & $<$0.2 & \nodata & 328 \\ 
  & 2008-11-19 & 0.47 & 0.2 & 123 & 327 \\ 
  & 2009-06-15 & 0.61 & 0.1 & 102 & 328 \\ 
  & 2010-02-11 & 0.67 & 0.1 & 132 & 327 \\ 
  & 2010-08-27 & 0.52 & $<$0.1 & \nodata & 329 \\ 
  & 2010-10-15 & 0.49 & 0.2 & 125 & 329 \\ 
  & 2010-12-24 & 0.48 & 0.3 & 127 & 327 \\ 
  & 2011-06-24 & 0.63 & 0.3 & 138 & 327 \\ 
0011+189 & 2013-12-15 & 0.10 & 3.3 & 189 & 213 \\ 
  & 2014-01-11 & 0.09 & 3.1 & 190 & 214 \\ 
  & 2014-01-25 & 0.08 & 4.1 & 186 & 213 \\ 
  & 2014-03-30 & 0.10 & 3.9 & 198 & 213 \\ 
  & 2014-11-17 & 0.10 & 4.6 & 210 & 213 \\ 
  & 2015-05-18 & 0.13 & 2.3 & 200 & 215 \\ 
  & 2015-12-19 & 0.11 & 2.2 & 219 & 213 \\ 
  & 2016-03-05 & 0.09 & 4.1 & 209 & 215 \\ 
0015$-$054 & 2009-07-05 & 0.24 & $<$0.2 & \nodata & 242 \\ 
  & 2009-12-26 & 0.14 & 1.8 & 211 & 239 \\ 
  & 2010-09-17 & 0.22 & 2.3 & 131 & 236 \\ 
  & 2011-07-15 & 0.26 & 2.1 & 192 & 235 \\ 
  & 2012-09-27 & 0.12 & 1.3 & 109 & 246 \\ 
  & 2012-11-28 & 0.18 & 2.0 & 242 & 246 \\ 
  & 2013-01-21 & 0.14 & 1.2 & 91 & 249 \\ 
  & 2013-07-08 & 0.34 & 1.2 & 132 & 246 \\ 
0016+731 & 2003-08-28 & 0.94 & 1.1 & 110 & 137 \\ 
  & 2005-01-06 & 1.76 & 1.5 & 112 & 136 \\ 
  & 2005-05-13 & 1.50 & 1.8 & 96 & 140 \\ 
  & 2005-09-05 & 1.21 & 2.6 & 103 & 133 \\ 
  & 2006-08-09 & 1.73 & 1.9 & 103 & 121 \\ 
  & 2008-08-25 & 1.13 & 1.8 & 192 & 130 \\ 
  & 2010-09-27 & 0.78 & 1.1 & 202 & 127 \\ 
0019+058 & 2014-02-14 & 0.27 & 3.4 & 102 & 301 \\ 
  & 2014-06-05 & 0.29 & 0.2 & 241 & 302 \\ 
  & 2014-07-31 & 0.24 & 3.0 & 168 & 300 \\ 
  & 2014-11-17 & 0.23 & 0.8 & 252 & 294 \\ 
  & 2015-06-16 & 0.25 & 0.1 & 200 & 305 \\ 
  & 2016-06-16 & 0.25 & 2.2 & 226 & 300 \\ 
  & 2016-09-17 & 0.25 & 0.6 & 167 & 305 \\ 
0027+056 & 2009-05-28 & 0.52 & 2.7 & 129 & 185\tablenotemark{a} \\ 
  & 2009-08-19 & 0.52 & 1.3 & 128 & 186 \\ 
  & 2010-06-19 & 0.44 & 2.5 & 141 & 186 \\ 
  & 2010-10-25 & 0.38 & 1.7 & 132 & 185 \\ 
  & 2011-07-24 & 0.41 & 2.1 & 150 & 186 \\ 
0044+566 & 2014-01-25 & 0.12 & 4.7 & 0.7 & 77 \\ 
  & 2014-05-12 & 0.14 & 5.0 & 2 & 75 \\ 
  & 2014-09-01 & 0.16 & 5.9 & 7 & 75 \\ 
  & 2014-12-12 & 0.15 & 5.1 & 2 & 76 \\ 
  & 2015-07-20 & 0.11 & 7.1 & 11 & 77 \\ 
  & 2015-09-06 & 0.13 & 9.1 & 10 & 74 \\ 
  & 2015-11-25 & 0.15 & 9.9 & $-$3 & 78 \\ 
  & 2016-07-16 & 0.15 & 13.9 & 4 & 71 \\ 
0048$-$071 & 2009-08-19 & 0.93 & 2.4 & 136 & 321 \\ 
  & 2010-03-10 & 0.89 & 3.1 & 121 & 321 \\ 
  & 2010-09-17 & 0.84 & 1.7 & 119 & 318 \\ 
  & 2010-10-25 & 0.84 & 1.9 & 125 & 321 \\ 
  & 2011-02-20 & 0.83 & 1.3 & 113 & 324 \\ 
0048$-$097 & 2003-08-28 & 0.65 & 4.9 & 209 & 342 \\ 
  & 2004-09-10 & 0.62 & 0.8 & 199 & 356 \\ 
  & 2004-11-01 & 0.64 & 1.9 & 131 & 352 \\ 
  & 2004-12-02 & 0.68 & 1.7 & 139 & 5 \\ 
  & 2005-05-13 & 0.57 & 0.8 & 188 & 10 \\ 
  & 2005-10-29 & 0.74 & 0.9 & 212 & 356 \\ 
  & 2006-09-06 & 1.06 & 2.4 & 180 & 350 \\ 
  & 2007-08-24 & 0.63 & 5.1 & 190 & 358 \\ 
  & 2008-10-03 & 0.99 & 3.7 & 150 & 5 \\ 
  & 2010-02-11 & 0.62 & 2.8 & 252 & 1 \\ 
  & 2010-09-29 & 0.19 & $<$0.3 & \nodata & 358 \\ 
  & 2011-03-05 & 0.55 & 1.0 & 223 & 0 \\ 
  & 2011-08-26 & 0.49 & 2.2 & 201 & 11 \\ 
  & 2012-03-27 & 0.95 & 1.2 & 172 & 13 \\ 
0055+300 & 2006-02-12 & 0.27 & $<$0.6 & \nodata & 310 \\ 
  & 2008-09-12 & 0.18 & $<$0.4 & \nodata & 311 \\ 
  & 2009-06-03 & 0.16 & $<$0.4 & \nodata & 310 \\ 
  & 2009-07-23 & 0.26 & $<$0.3 & \nodata & 309 \\ 
  & 2010-01-16 & 0.22 & $<$0.3 & \nodata & 309 \\ 
  & 2012-12-10 & 0.17 & $<$0.3 & \nodata & 310 \\ 
0059+581 & 2002-11-23 & 2.93 & 1.9 & 191 & 242 \\ 
  & 2004-04-10 & 1.29 & 1.1 & 205 & 216 \\ 
  & 2005-03-05 & 0.81 & 1.2 & 106 & 207 \\ 
  & 2005-06-15 & 1.01 & 2.8 & 173 & 209 \\ 
  & 2005-11-17 & 2.18 & 1.7 & 206 & 215 \\ 
  & 2006-05-24 & 2.60 & 2.1 & 198 & 224 \\ 
  & 2007-01-06 & 2.48 & 1.7 & 197 & 198 \\ 
  & 2007-03-02 & 2.22 & 2.8 & 199 & 203 \\ 
  & 2007-04-18 & 2.79 & 3.0 & 203 & 202 \\ 
  & 2007-06-10 & 2.42 & 2.8 & 217 & 203 \\ 
  & 2007-08-16 & 1.55 & 2.1 & 206 & 201 \\ 
  & 2008-05-01 & 0.76 & 1.7 & 140 & 211 \\ 
  & 2008-08-06 & 1.30 & 1.0 & 111 & 216 \\ 
  & 2008-11-26 & 2.15 & 0.4 & 177 & 219 \\ 
  & 2009-03-25 & 2.67 & 0.8 & 103 & 226 \\ 
  & 2009-07-23 & 2.37 & 1.0 & 210 & 224 \\ 
  & 2009-12-17 & 1.28 & 0.8 & 180 & 229 \\ 
  & 2010-06-27 & 1.58 & 1.6 & 240 & 223 \\ 
  & 2010-09-27 & 1.69 & 2.2 & 225 & 226 \\ 
  & 2011-02-27 & 1.97 & 1.9 & 203 & 229 \\ 
  & 2011-08-15 & 2.61 & 1.4 & 206 & 242 \\ 
  & 2011-12-12 & 2.59 & 1.7 & 255 & 233 \\ 
  & 2012-02-06 & 3.22 & 1.1 & 229 & 220 \\ 
  & 2012-11-21 & 3.50 & 2.3 & 256 & 144 \\ 
  & 2013-02-10 & 2.18 & 3.2 & 101 & 135 \\ 
  & 2013-07-22 & 2.35 & 2.4 & 90 & 185 \\ 
0106+013 & 2003-03-29 & 1.87 & 1.2 & 174 & 245 \\ 
  & 2004-09-11 & 0.88 & 2.6 & 131 & 237 \\ 
  & 2005-07-24 & 0.58 & 1.8 & 128 & 229 \\ 
  & 2005-11-07 & 0.49 & 1.8 & 130 & 229 \\ 
  & 2006-07-07 & 0.49 & 1.7 & 140 & 233 \\ 
  & 2007-06-03 & 0.63 & 0.2 & 178 & 233 \\ 
  & 2008-11-19 & 2.07 & 0.5 & 260 & 236 \\ 
  & 2009-06-25 & 2.29 & 0.9 & 112 & 240 \\ 
  & 2010-09-29 & 3.25 & 2.4 & 176 & 251 \\ 
  & 2011-12-12 & 2.40 & 1.9 & 182 & 210 \\ 
  & 2012-05-24 & 1.44 & 1.1 & 208 & 213 \\ 
  & 2012-11-02 & 1.42 & 2.2 & 173 & 212 \\ 
  & 2013-06-02 & 1.75 & 2.2 & 218 & 212 \\ 
0106+612 & 2010-03-10 & 0.43 & 0.7 & 59 & 66 \\ 
  & 2010-11-04 & 0.34 & 3.7 & 147 & 63 \\ 
  & 2011-05-21 & 0.38 & 0.8 & 119 & 67 \\ 
  & 2011-10-03 & 0.31 & 1.0 & $-$15 & 68 \\ 
  & 2012-08-03 & 0.23 & 1.6 & $-$22 & 68 \\ 
  & 2012-12-23 & 0.20 & 0.5 & 100 & 72 \\ 
  & 2013-05-05 & 0.38 & 3.2 & 135 & 65 \\ 
0106+678 & 2009-10-27 & 0.20 & 2.5 & 120 & 308 \\ 
  & 2010-06-19 & 0.16 & 2.0 & 133 & 309 \\ 
  & 2010-11-20 & 0.15 & 1.4 & 134 & 308 \\ 
  & 2012-03-27 & 0.14 & 2.1 & 96 & 308 \\ 
  & 2012-11-28 & 0.13 & 1.9 & 117 & 308 \\ 
0109+224 & 1999-12-27 & 0.77 & 2.0 & 109 & 82 \\ 
  & 2002-06-15 & 0.84 & 4.5 & 88 & 92 \\ 
  & 2003-06-15 & 0.55 & 2.3 & 74 & 88 \\ 
  & 2005-02-05 & 0.33 & 4.0 & 86 & 86 \\ 
  & 2005-06-15 & 0.17 & 3.5 & 87 & 83 \\ 
  & 2005-09-19 & 0.25 & 1.3 & 3 & 85 \\ 
  & 2006-05-24 & 0.62 & 4.2 & 89 & 79 \\ 
  & 2007-02-05 & 0.79 & 5.1 & 101 & 83 \\ 
  & 2007-07-03 & 0.44 & 3.8 & 98 & 80 \\ 
  & 2008-05-01 & 0.49 & 7.7 & 97 & 85 \\ 
  & 2008-07-17 & 0.41 & 5.2 & 96 & 87 \\ 
  & 2008-08-06 & 0.40 & 4.7 & 92 & 86 \\ 
  & 2008-10-03 & 0.65 & 1.9 & 92 & 88 \\ 
  & 2009-01-07 & 1.12 & 0.6 & 156 & 91 \\ 
  & 2009-01-30 & 1.09 & 1.9 & 114 & 90 \\ 
  & 2009-02-25 & 0.81 & 3.0 & 111 & 90 \\ 
  & 2009-07-05 & 0.38 & 1.6 & 68 & 89 \\ 
  & 2010-07-12 & 0.31 & 3.5 & 93 & 81 \\ 
  & 2011-04-11 & 0.30 & 3.1 & 112 & 84 \\ 
  & 2012-03-04 & 0.27 & 0.7 & 151 & 85 \\ 
  & 2012-09-27 & 0.26 & 0.3 & 101 & 95 \\ 
  & 2012-12-10 & 0.30 & 3.2 & 66 & 95 \\ 
  & 2013-07-08 & 0.43 & 2.2 & 24 & 92 \\ 
0109+351 & 2010-10-15 & 0.57 & 2.2 & 106 & 207 \\ 
  & 2011-03-05 & 0.90 & 0.7 & 118 & 207 \\ 
  & 2012-01-14 & 0.76 & 0.4 & 148 & 203 \\ 
  & 2012-11-21 & 0.52 & 1.1 & 131 & 206 \\ 
  & 2013-02-10 & 0.46 & 1.4 & 154 & 207 \\ 
0110+318 & 2009-06-03 & 0.54 & 2.2 & 115 & 292 \\ 
  & 2009-08-19 & 0.43 & 0.5 & 118 & 293 \\ 
  & 2010-03-10 & 0.45 & 1.9 & 184 & 295 \\ 
  & 2010-10-15 & 0.52 & 3.5 & 114 & 293 \\ 
  & 2011-04-11 & 0.54 & 1.3 & 213 & 295 \\ 
  & 2012-01-14 & 0.71 & 1.0 & 172 & 295 \\ 
  & 2012-09-02 & 0.32 & 1.0 & 212 & 295 \\ 
  & 2013-03-31 & 0.49 & 0.8 & 148 & 295 \\ 
  & 2013-08-20 & 0.62 & 0.3 & 93 & 301 \\ 
0111+021 & 2006-03-09 & 0.29 & $<$0.5 & \nodata & 121 \\ 
  & 2006-11-10 & 0.32 & $<$0.4 & \nodata & 128 \\ 
  & 2007-04-18 & 0.33 & $<$0.3 & \nodata & 126 \\ 
  & 2008-05-30 & 0.23 & $<$0.3 & \nodata & 123 \\ 
  & 2008-11-19 & 0.27 & $<$0.2 & \nodata & 124 \\ 
  & 2010-12-24 & 0.37 & $<$0.2 & \nodata & 126 \\ 
  & 2013-08-12 & 0.28 & 0.5 & 140 & 126 \\ 
0113$-$118 & 2009-12-17 & 0.72 & 0.6 & 162 & 327 \\ 
  & 2010-08-27 & 0.83 & 0.2 & 156 & 323 \\ 
  & 2010-11-29 & 0.77 & 0.2 & 147 & 324 \\ 
  & 2011-12-12 & 0.81 & 0.5 & 92 & 325 \\ 
  & 2012-11-02 & 0.64 & 0.1 & 145 & 325 \\ 
  & 2013-08-12 & 0.68 & 0.6 & 137 & 324 \\ 
0116$-$219 & 2009-07-23 & 0.48 & 1.2 & 121 & 267 \\ 
  & 2010-01-16 & 0.45 & 1.9 & 134 & 253 \\ 
  & 2010-09-17 & 0.39 & $<$0.2 & \nodata & 263 \\ 
  & 2010-12-24 & 0.37 & 2.0 & 90 & 245 \\ 
  & 2011-06-24 & 0.49 & 1.0 & 246 & 261 \\ 
  & 2011-09-12 & 0.44 & 2.5 & 119 & 260 \\ 
  & 2011-12-29 & 0.56 & $<$0.2 & \nodata & 258 \\ 
  & 2012-04-29 & 0.76 & 1.1 & 128 & 262 \\ 
0118$-$272 & 2009-12-26 & 0.18 & 5.6 & 137 & 317\tablenotemark{a} \\ 
  & 2010-09-17 & 0.18 & 3.8 & 134 & 317 \\ 
  & 2011-07-15 & 0.17 & 5.0 & 137 & 318 \\ 
  & 2012-07-12 & 0.18 & 3.6 & 138 & 320 \\ 
  & 2013-07-08 & 0.22 & 5.9 & 138 & 326 \\ 
0119+115 & 2003-03-01 & 0.76 & 5.4 & 0.3 & 4 \\ 
  & 2004-08-09 & 1.04 & 3.5 & 17 & 2 \\ 
  & 2005-01-06 & 1.24 & 3.2 & 5 & 7 \\ 
  & 2005-06-03 & 0.97 & 1.9 & 11 & 11 \\ 
  & 2006-06-15 & 1.13 & 2.9 & $-$13 & 9 \\ 
  & 2007-06-03 & 1.07 & 5.5 & 77 & 16 \\ 
  & 2008-07-30 & 2.43 & 5.4 & 24 & 16 \\ 
  & 2009-06-15 & 0.96 & 3.7 & $-$14 & 12 \\ 
  & 2010-06-19 & 0.82 & 5.4 & 44 & 15 \\ 
  & 2010-11-13 & 0.63 & 3.7 & 15 & 6 \\ 
  & 2011-06-06 & 0.56 & 3.1 & 8 & 9 \\ 
0122$-$003 & 2010-09-29 & 0.28 & 0.4 & 190 & 267 \\ 
  & 2011-02-20 & 0.29 & $<$0.2 & \nodata & 263 \\ 
  & 2011-07-15 & 0.29 & 0.8 & 247 & 262 \\ 
  & 2012-05-24 & 0.29 & 1.0 & 163 & 262 \\ 
  & 2012-11-11 & 0.31 & 0.8 & 153 & 262 \\ 
  & 2013-02-28 & 0.42 & 0.9 & 139 & 259 \\ 
0130$-$171 & 2009-10-27 & 1.68 & 2.5 & 180 & 244\tablenotemark{a} \\ 
  & 2010-06-19 & 0.99 & 2.5 & 151 & 245 \\ 
  & 2010-11-04 & 1.46 & 0.3 & 170 & 247 \\ 
  & 2011-05-21 & 2.11 & 1.9 & 140 & 245 \\ 
  & 2012-01-02 & 1.63 & 0.8 & 116 & 243 \\ 
  & 2012-08-03 & 1.22 & 1.6 & 176 & 246 \\ 
  & 2013-07-30 & 0.94 & 4.9 & 109 & 239 \\ 
0133+476 & 1999-07-24 & 2.89 & 1.6 & 138 & 333 \\ 
  & 1999-10-16 & 3.49 & 2.9 & 246 & 329 \\ 
  & 1999-12-23 & 3.18 & 0.8 & 124 & 331 \\ 
  & 2000-06-27 & 3.79 & 1.1 & 269 & 331 \\ 
  & 2001-06-30 & 4.94 & 1.8 & 214 & 331 \\ 
  & 2001-11-02 & 4.10 & 1.9 & 269 & 332 \\ 
  & 2002-01-07 & 4.40 & 1.8 & 123 & 332 \\ 
  & 2002-06-15 & 3.80 & 3.1 & 118 & 329 \\ 
  & 2003-02-05 & 4.35 & 1.5 & 145 & 329 \\ 
  & 2004-06-11 & 3.61 & 1.9 & 234 & 325 \\ 
  & 2005-03-05 & 2.70 & 1.4 & 239 & 321 \\ 
  & 2005-09-16 & 1.92 & 0.4 & 248 & 308 \\ 
  & 2006-08-09 & 1.29 & 2.1 & 201 & 300 \\ 
  & 2007-04-18 & 3.25 & 2.6 & 156 & 313 \\ 
  & 2008-06-25 & 2.40 & 1.4 & 264 & 313 \\ 
  & 2009-06-25 & 3.32 & 2.0 & 95 & 325 \\ 
  & 2009-12-10 & 2.74 & 2.8 & 95 & 304 \\ 
  & 2010-08-06 & 2.18 & 1.8 & 109 & 308 \\ 
  & 2010-11-20 & 1.65 & 1.0 & 149 & 310 \\ 
  & 2011-02-27 & 1.60 & 2.2 & 94 & 311 \\ 
  & 2011-08-26 & 2.02 & 2.6 & 117 & 308 \\ 
  & 2012-04-29 & 1.73 & 2.2 & 261 & 309 \\ 
  & 2012-11-11 & 1.71 & 3.0 & 196 & 310 \\ 
  & 2013-07-22 & 4.77 & 4.9 & 220 & 318 \\ 
0136+176 & 2009-05-28 & 0.12 & 1.7 & 106 & 292 \\ 
  & 2009-12-17 & 0.12 & 1.5 & 112 & 292 \\ 
  & 2010-11-04 & 0.14 & 1.2 & 257 & 290 \\ 
  & 2011-07-24 & 0.13 & 1.9 & 95 & 288 \\ 
  & 2012-06-25 & 0.10 & 3.1 & 111 & 288 \\ 
0138$-$097 & 2014-01-11 & 0.22 & 5.5 & 251 & 252 \\ 
  & 2014-03-30 & 0.27 & 4.9 & 250 & 253 \\ 
  & 2014-09-01 & 0.39 & 5.2 & 252 & 256 \\ 
  & 2015-05-08 & 0.25 & 1.7 & 247 & 256 \\ 
  & 2015-08-11 & 0.26 & 3.3 & 254 & 256 \\ 
  & 2015-10-02 & 0.39 & 5.4 & 251 & 253 \\ 
  & 2016-01-22 & 0.34 & 6.7 & 257 & 254 \\ 
  & 2016-06-03 & 0.52 & 6.2 & 255 & 257 \\ 
0141+268 & 2009-12-26 & 0.18 & 3.4 & 176 & 276 \\ 
  & 2010-09-29 & 0.27 & 5.3 & 167 & 276 \\ 
  & 2010-12-24 & 0.24 & 2.5 & 190 & 278 \\ 
  & 2011-08-15 & 0.16 & 4.8 & 173 & 274 \\ 
  & 2012-07-12 & 0.23 & 3.2 & 164 & 276 \\ 
  & 2013-05-05 & 0.12 & 0.8 & 195 & 272 \\ 
0142$-$278 & 2009-12-26 & 0.61 & 1.3 & 95 & 57 \\ 
  & 2010-10-25 & 0.56 & 1.5 & $-$35 & 55 \\ 
  & 2011-05-26 & 0.32 & 2.0 & $-$24 & 58 \\ 
  & 2012-02-06 & 0.84 & 1.4 & 132 & 54 \\ 
  & 2012-09-27 & 0.56 & 1.4 & 70 & 51 \\ 
  & 2013-08-20 & 0.30 & 1.9 & $-$15 & 49 \\ 
  & 2016-09-17 & 0.59 & 0.7 & $-$26 & 54 \\ 
0149+218 & 2006-02-12 & 0.98 & 2.9 & $-$28 & 7\tablenotemark{a} \\ 
  & 2007-02-05 & 0.80 & 2.8 & $-$30 & 5 \\ 
  & 2007-03-28 & 0.68 & 2.2 & $-$38 & 6 \\ 
  & 2007-07-03 & 0.67 & 1.9 & $-$31 & 5 \\ 
  & 2008-06-25 & 0.59 & 3.0 & 2 & 6 \\ 
  & 2009-06-15 & 0.54 & 1.4 & 0.6 & 4 \\ 
  & 2011-08-26 & 0.96 & 3.1 & $-$72 & 357 \\ 
0151+081 & 2013-12-15 & 0.18 & 7.2 & 128 & 121\tablenotemark{a} \\ 
  & 2014-02-14 & 0.18 & 6.2 & 126 & 120 \\ 
  & 2014-06-05 & 0.15 & 1.3 & 127 & 118 \\ 
  & 2014-07-31 & 0.14 & 6.5 & 119 & 122 \\ 
  & 2015-05-18 & 0.07 & 3.3 & 117 & 124 \\ 
  & 2015-11-25 & 0.09 & 4.5 & 106 & 120 \\ 
  & 2016-05-23 & 0.06 & 5.9 & 116 & 116 \\ 
  & 2016-10-29 & 0.06 & 4.4 & 121 & 129 \\ 
0159+723 & 2014-02-27 & 0.12 & 0.5 & 133 & 90 \\ 
  & 2014-05-12 & 0.10 & 0.6 & 15 & 92 \\ 
  & 2015-01-18 & 0.15 & 0.9 & 9 & 90 \\ 
  & 2015-07-20 & 0.17 & 1.1 & 14 & 89 \\ 
  & 2016-01-16 & 0.24 & 1.2 & $-$5 & 87 \\ 
  & 2016-06-16 & 0.29 & 1.9 & 16 & 88 \\ 
0200+304 & 2011-05-26 & 0.28 & 4.4 & 191 & 2 \\ 
  & 2011-10-03 & 0.26 & 1.7 & 156 & 4 \\ 
  & 2013-02-28 & 0.30 & 1.5 & 106 & 3 \\ 
  & 2013-07-08 & 0.23 & 1.4 & 133 & 3 \\ 
  & 2013-08-20 & 0.28 & 2.0 & 115 & 358 \\ 
  & 2015-11-25 & 0.39 & 2.8 & 247 & 1 \\ 
  & 2016-06-09 & 0.26 & 0.6 & 132 & 4 \\ 
  & 2016-11-18 & 0.31 & 2.1 & 204 & 0 \\ 
0202+149 & 2002-10-09 & 0.85 & $<$0.1 & \nodata & 318 \\ 
  & 2004-02-11 & 0.52 & $<$0.2 & \nodata & 332 \\ 
  & 2005-03-23 & 0.39 & $<$0.2 & \nodata & 329 \\ 
  & 2005-07-24 & 0.36 & $<$0.2 & \nodata & 328 \\ 
  & 2005-11-17 & 0.43 & $<$0.3 & \nodata & 328 \\ 
  & 2006-09-06 & 0.36 & $<$0.4 & \nodata & 329 \\ 
  & 2007-08-24 & 0.48 & 0.3 & 130 & 332 \\ 
  & 2008-08-06 & 0.22 & $<$0.4 & \nodata & 332 \\ 
  & 2009-02-25 & 0.36 & $<$0.2 & \nodata & 331 \\ 
  & 2009-12-10 & 0.32 & $<$0.2 & \nodata & 334 \\ 
  & 2010-08-27 & 0.20 & $<$0.3 & \nodata & 332 \\ 
  & 2010-11-29 & 0.20 & $<$0.3 & \nodata & 330 \\ 
  & 2011-06-06 & 0.27 & $<$0.2 & \nodata & 333 \\ 
  & 2012-03-04 & 0.47 & 0.3 & 117 & 332 \\ 
  & 2012-09-27 & 0.39 & 0.2 & 156 & 339 \\ 
  & 2013-06-02 & 0.24 & 0.4 & 166 & 336 \\ 
  & 2013-12-15 & 0.37 & $<$0.3 & \nodata & 335 \\ 
  & 2014-12-12 & 0.72 & 0.08 & 251 & 334 \\ 
  & 2015-08-11 & 0.47 & $<$0.07 & \nodata & 330 \\ 
  & 2016-05-23 & 0.43 & $<$0.1 & \nodata & 335 \\ 
  & 2016-08-09 & 0.39 & $<$0.09 & \nodata & 336 \\ 
  & 2016-11-18 & 0.53 & 0.08 & 212 & 330 \\ 
0202+319 & 2003-03-29 & 2.01 & 1.6 & 105 & 20 \\ 
  & 2004-10-18 & 1.19 & 2.0 & 158 & 5 \\ 
  & 2005-05-13 & 1.41 & 0.7 & 270 & 5 \\ 
  & 2005-09-05 & 1.63 & 2.0 & 240 & 1 \\ 
  & 2005-09-23 & 1.62 & 2.3 & 236 & 1 \\ 
  & 2006-08-09 & 1.89 & 0.6 & 175 & 346 \\ 
  & 2008-08-25 & 2.61 & 3.8 & 106 & 9 \\ 
  & 2010-08-06 & 2.00 & 3.1 & 101 & 4 \\ 
0202$-$172 & 2009-07-05 & 1.06 & 3.7 & 93 & 4 \\ 
  & 2010-01-16 & 0.98 & 1.5 & $-$75 & 8 \\ 
  & 2010-11-04 & 0.91 & 2.1 & $-$61 & 5 \\ 
  & 2012-03-04 & 0.88 & 1.4 & $-$22 & 6 \\ 
  & 2013-07-08 & 1.21 & 1.2 & $-$76 & 7 \\ 
0203$-$120 & 2014-02-27 & 0.31 & 1.4 & 24 & 348 \\ 
  & 2014-06-05 & 0.24 & 0.6 & $-$18 & 344 \\ 
  & 2014-11-17 & 0.21 & 1.1 & 35 & 360 \\ 
  & 2015-07-20 & 0.33 & 0.8 & 54 & 343 \\ 
  & 2015-12-19 & 0.19 & 0.3 & 56 & 358 \\ 
  & 2016-05-23 & 0.19 & 3.0 & 82 & 360 \\ 
  & 2016-11-12 & 0.37 & 1.2 & $-$50 & 1 \\ 
0208+106 & 2011-02-27 & 0.78 & 1.7 & 114 & 95 \\ 
  & 2011-06-06 & 0.52 & 0.6 & 77 & 87 \\ 
  & 2011-12-29 & 0.39 & 0.5 & 27 & 88 \\ 
  & 2012-07-12 & 0.40 & 0.9 & 144 & 74 \\ 
  & 2012-12-10 & 0.70 & 3.3 & 129 & 76 \\ 
  & 2013-05-05 & 1.23 & 2.8 & 117 & 96 \\ 
  & 2013-08-20 & 1.10 & 4.9 & 129 & 98 \\ 
0212+735 & 2000-06-27 & 1.00 & 0.6 & 48 & 121 \\ 
  & 2003-05-09 & 0.61 & 5.1 & 141 & 115 \\ 
  & 2004-12-02 & 0.31 & 1.0 & 141 & 112 \\ 
  & 2005-05-26 & 0.37 & 1.1 & 132 & 111 \\ 
  & 2005-11-07 & 0.44 & 0.7 & 201 & 111 \\ 
  & 2006-07-07 & 0.56 & 0.6 & 181 & 110 \\ 
  & 2007-04-18 & 0.81 & 0.7 & 46 & 110 \\ 
  & 2008-09-12 & 1.26 & 1.3 & 43 & 109 \\ 
  & 2009-08-19 & 1.40 & 0.3 & 200 & 103 \\ 
  & 2010-06-19 & 1.35 & 0.4 & 163 & 100 \\ 
  & 2010-11-20 & 1.33 & 0.6 & 130 & 102 \\ 
0214+083 & 2010-02-11 & 0.33 & 0.5 & 156 & 277 \\ 
  & 2010-09-27 & 0.17 & 0.7 & 163 & 281 \\ 
  & 2011-02-20 & 0.15 & 1.8 & 156 & 284 \\ 
  & 2011-07-15 & 0.23 & 1.8 & 146 & 281 \\ 
  & 2012-02-06 & 0.28 & 2.6 & 186 & 287 \\ 
  & 2013-02-28 & 0.31 & 1.4 & 158 & 278 \\ 
  & 2014-01-11 & 0.26 & 1.8 & 188 & 285 \\ 
  & 2014-12-12 & 0.41 & $<$0.09 & \nodata & 284 \\ 
  & 2015-12-19 & 0.56 & 0.4 & 226 & 271 \\ 
  & 2016-12-26 & 0.62 & 0.4 & 167 & 269 \\ 
0215+015 & 1999-12-27 & 2.92 & 2.3 & 136 & 103 \\ 
  & 2002-05-31 & 0.70 & 1.4 & 94 & 106 \\ 
  & 2003-06-15 & 0.16 & $<$1.5 & \nodata & 112 \\ 
  & 2005-02-05 & 0.55 & 1.0 & 64 & 107 \\ 
  & 2005-06-15 & 1.01 & 1.8 & 105 & 109 \\ 
  & 2005-09-19 & 1.22 & 1.9 & 66 & 107 \\ 
  & 2006-04-28 & 1.02 & 1.1 & 162 & 106 \\ 
  & 2006-12-01 & 1.01 & 1.0 & 26 & 120 \\ 
  & 2007-03-28 & 1.51 & 1.0 & 134 & 140 \\ 
  & 2007-07-03 & 1.10 & 3.4 & 130 & 127 \\ 
  & 2007-09-06 & 0.92 & 1.9 & 36 & 105 \\ 
  & 2008-11-19 & 1.75 & 3.2 & 184 & 123 \\ 
  & 2010-02-11 & 1.88 & 4.1 & 160 & 109 \\ 
  & 2010-09-27 & 1.28 & 1.1 & 114 & 113 \\ 
  & 2011-03-05 & 1.52 & 2.1 & 164 & 106 \\ 
  & 2011-08-26 & 1.57 & 4.2 & 50 & 110 \\ 
  & 2012-02-06 & 1.26 & 1.3 & 54 & 119 \\ 
  & 2012-09-27 & 0.78 & 3.4 & 31 & 90 \\ 
0219+428 & 2006-04-05 & 0.62 & 6.8 & 190 & 187 \\ 
  & 2006-11-10 & 0.76 & 7.3 & 198 & 187 \\ 
  & 2007-03-28 & 0.54 & 7.3 & 189 & 187 \\ 
  & 2007-07-03 & 0.61 & 5.6 & 197 & 185 \\ 
  & 2008-05-30 & 0.56 & 4.4 & 197 & 185 \\ 
  & 2008-08-25 & 0.49 & 2.4 & 205 & 184 \\ 
  & 2008-11-19 & 0.38 & 2.4 & 209 & 183 \\ 
  & 2008-12-07 & 0.33 & 3.5 & 224 & 187 \\ 
  & 2009-02-25 & 0.35 & 4.3 & 192 & 185 \\ 
  & 2009-06-15 & 0.31 & 3.0 & 205 & 185 \\ 
  & 2009-12-17 & 0.32 & 4.1 & 204 & 184 \\ 
  & 2010-02-11 & 0.42 & 4.1 & 190 & 185 \\ 
  & 2010-08-27 & 0.44 & 1.7 & 167 & 187 \\ 
  & 2010-11-13 & 0.48 & 2.4 & 196 & 185 \\ 
  & 2011-02-20 & 0.43 & 3.3 & 188 & 184 \\ 
  & 2011-03-05 & 0.51 & 3.0 & 178 & 185 \\ 
  & 2011-05-26 & 0.40 & 2.7 & 179 & 186 \\ 
  & 2011-09-12 & 0.40 & 2.4 & 195 & 185 \\ 
  & 2012-01-14 & 0.34 & 1.2 & 169 & 187 \\ 
  & 2013-08-12 & 0.27 & 2.0 & 182 & 189 \\ 
0224+671 & 2002-11-23 & 0.60 & 0.6 & $-$77 & 3 \\ 
  & 2004-04-10 & 0.45 & 2.9 & 20 & 4 \\ 
  & 2005-04-21 & 0.41 & 2.5 & 29 & 6 \\ 
  & 2005-09-05 & 0.54 & 1.1 & $-$22 & 7 \\ 
  & 2005-11-07 & 0.62 & 0.9 & $-$4 & 10 \\ 
  & 2006-10-06 & 0.42 & 1.3 & 72 & 10 \\ 
  & 2007-04-18 & 0.50 & 1.4 & 73 & 7 \\ 
  & 2007-08-09 & 0.42 & 0.5 & 90 & 5 \\ 
  & 2008-06-25 & 0.54 & 3.0 & $-$78 & 4 \\ 
  & 2009-01-07 & 0.49 & 0.9 & 95 & 3 \\ 
  & 2009-06-03 & 0.47 & 0.3 & $-$72 & 2 \\ 
  & 2010-01-16 & 0.99 & 3.1 & $-$17 & 7 \\ 
  & 2010-11-04 & 0.57 & 1.2 & 31 & 5 \\ 
  & 2011-07-24 & 0.57 & 1.4 & $-$5 & 12 \\ 
  & 2012-03-27 & 0.40 & 3.1 & $-$52 & 13 \\ 
  & 2012-11-21 & 0.62 & 1.2 & 92 & 12 \\ 
  & 2013-02-10 & 0.68 & 1.7 & $-$74 & 12 \\ 
  & 2013-07-30 & 1.01 & 1.3 & $-$42 & 14 \\ 
0229+131 & 2010-10-25 & 0.81 & 4.2 & $-$2 & 67 \\ 
  & 2011-04-11 & 0.78 & 1.8 & 16 & 67 \\ 
  & 2011-08-26 & 0.97 & 1.8 & 31 & 69 \\ 
  & 2012-01-14 & 0.64 & 1.6 & 54 & 67 \\ 
  & 2012-09-02 & 0.67 & 1.3 & 34 & 77 \\ 
  & 2012-12-10 & 0.67 & 2.2 & 36 & 74 \\ 
  & 2013-06-02 & 0.84 & 1.4 & 38 & 71 \\ 
0234+285 & 1997-08-10 & 1.27 & 1.7 & 170 & 340 \\ 
  & 1998-01-02 & 1.29 & 2.0 & 142 & 350 \\ 
  & 1998-04-27 & 1.42 & 0.4 & 263 & 344 \\ 
  & 1999-01-07 & 1.57 & 0.6 & 106 & 344 \\ 
  & 1999-07-17 & 2.33 & 1.8 & 156 & 343 \\ 
  & 2002-11-23 & 2.54 & 0.2 & 141 & 266 \\ 
  & 2004-02-11 & 1.68 & 1.1 & 116 & 315 \\ 
  & 2005-03-23 & 2.21 & 1.7 & 113 & 338 \\ 
  & 2005-10-29 & 3.03 & 2.4 & 117 & 342 \\ 
  & 2006-09-06 & 1.53 & 1.0 & 194 & 349 \\ 
  & 2007-06-03 & 1.46 & 1.8 & 246 & 354 \\ 
  & 2008-07-30 & 1.96 & 0.7 & 261 & 351 \\ 
  & 2009-06-25 & 1.41 & 3.9 & 135 & 347 \\ 
  & 2010-06-27 & 1.34 & 1.4 & 137 & 343 \\ 
  & 2010-09-17 & 1.27 & 1.7 & 260 & 342 \\ 
  & 2011-05-26 & 1.77 & 4.6 & 127 & 341 \\ 
  & 2011-06-24 & 1.75 & 4.7 & 132 & 341 \\ 
  & 2011-09-12 & 2.19 & 5.5 & 135 & 340 \\ 
  & 2012-01-02 & 3.09 & 3.6 & 156 & 340 \\ 
0235+164 & 2002-06-27 & 1.61 & 1.2 & 200 & 340 \\ 
  & 2002-07-03 & 1.59 & 1.4 & 195 & 340 \\ 
  & 2002-11-15 & 1.20 & 2.0 & 180 & 282 \\ 
  & 2003-03-01 & 1.30 & 4.9 & 166 & 276 \\ 
  & 2003-05-26 & 1.19 & 1.5 & 230 & 276 \\ 
  & 2003-08-27 & 1.18 & 1.3 & 175 & 269 \\ 
  & 2004-08-12 & 1.32 & 1.0 & 204 & 302 \\ 
  & 2004-09-11 & 1.39 & 0.4 & 133 & 306 \\ 
  & 2005-05-26 & 1.13 & 2.3 & 114 & 322 \\ 
  & 2005-06-05 & 1.36 & 2.1 & 104 & 314 \\ 
  & 2005-12-22 & 2.46 & 2.3 & 119 & 329 \\ 
  & 2006-06-15 & 1.78 & 0.8 & 204 & 337 \\ 
  & 2008-09-02 & 3.42 & 3.2 & 199 & 337 \\ 
  & 2009-03-25 & 2.63 & 0.5 & 188 & 329 \\ 
0238+711 & 2012-03-27 & 0.13 & 2.9 & 40 & 29 \\ 
  & 2012-09-02 & 0.11 & 3.6 & 40 & 29 \\ 
  & 2012-11-28 & 0.10 & 3.4 & 51 & 30 \\ 
  & 2013-01-21 & 0.10 & 3.9 & 43 & 30 \\ 
  & 2013-07-22 & 0.09 & 1.9 & 39 & 31 \\ 
  & 2014-01-25 & 0.08 & 2.5 & 33 & 27 \\ 
  & 2014-11-17 & 0.10 & 1.6 & 12 & 29 \\ 
  & 2015-08-11 & 0.07 & $<$0.5 & \nodata & 28 \\ 
  & 2016-01-22 & 0.07 & 1.9 & 62 & 31 \\ 
  & 2016-06-09 & 0.06 & 1.1 & 62 & 30 \\ 
  & 2016-11-18 & 0.07 & 1.7 & 22 & 31 \\ 
0239+843 & 2014-05-12 & 0.06 & $<$0.8 & \nodata & 142 \\ 
  & 2014-07-31 & 0.06 & $<$0.7 & \nodata & 141 \\ 
  & 2015-05-08 & 0.06 & $<$0.5 & \nodata & 139 \\ 
  & 2015-10-02 & 0.06 & $<$0.6 & \nodata & 140 \\ 
  & 2016-03-05 & 0.06 & 1.0 & 66 & 140 \\ 
  & 2016-07-16 & 0.07 & 1.6 & 64 & 138 \\ 
0241+622 & 2006-04-05 & 0.40 & $<$0.3 & \nodata & 127 \\ 
  & 2007-01-06 & 0.84 & $<$0.1 & \nodata & 90 \\ 
  & 2007-06-10 & 0.69 & $<$0.2 & \nodata & 114 \\ 
  & 2007-08-16 & 0.88 & 0.1 & 148 & 99 \\ 
  & 2008-08-06 & 1.20 & $<$0.08 & \nodata & 98 \\ 
  & 2009-06-03 & 0.67 & $<$0.1 & \nodata & 114 \\ 
  & 2009-10-27 & 0.41 & $<$0.2 & \nodata & 113 \\ 
  & 2010-07-12 & 0.66 & $<$0.1 & \nodata & 102 \\ 
  & 2011-04-11 & 0.19 & $<$0.3 & \nodata & 118 \\ 
  & 2012-03-27 & 0.40 & $<$0.1 & \nodata & 119 \\ 
  & 2012-12-23 & 0.65 & $<$0.1 & \nodata & 120 \\ 
0250+320 & 2012-03-04 & 0.27 & 7.7 & 40 & 14 \\ 
  & 2012-08-03 & 0.27 & 5.5 & 45 & 23 \\ 
  & 2012-11-11 & 0.20 & 7.3 & 34 & 21 \\ 
  & 2013-03-31 & 0.26 & 5.3 & 40 & 19 \\ 
  & 2013-07-22 & 0.25 & 4.7 & 57 & 18 \\ 
  & 2014-01-11 & 0.23 & 4.9 & 44 & 20 \\ 
  & 2014-03-30 & 0.22 & 5.7 & 40 & 18 \\ 
  & 2015-01-18 & 0.28 & 4.0 & 23 & 10 \\ 
  & 2015-08-11 & 0.27 & 2.2 & 21 & 19 \\ 
  & 2015-11-25 & 0.28 & 3.3 & 11 & 18 \\ 
  & 2016-06-03 & 0.22 & 4.7 & 15 & 18 \\ 
0250$-$225 & 2009-03-25 & 0.38 & 2.5 & 196 & 228 \\ 
  & 2009-07-23 & 0.24 & 1.0 & 248 & 224 \\ 
  & 2009-10-27 & 0.27 & 1.6 & 203 & 223 \\ 
  & 2010-02-11 & 0.51 & 0.9 & 119 & 236 \\ 
  & 2010-09-29 & 0.39 & 0.7 & 193 & 231 \\ 
  & 2011-05-21 & 0.30 & 0.7 & 130 & 228 \\ 
  & 2011-08-15 & 0.38 & 0.3 & 98 & 221 \\ 
  & 2012-12-10 & 0.49 & 1.0 & 169 & 226 \\ 
  & 2016-09-17 & 0.32 & 1.1 & 163 & 221 \\ 
0256+075 & 2004-09-10 & 0.26 & 3.3 & 225 & 188 \\ 
  & 2004-11-01 & 0.24 & 5.3 & 218 & 193 \\ 
  & 2008-12-05 & 0.34 & 2.8 & 202 & 197 \\ 
  & 2016-09-26 & 0.53 & 10.1 & 229 & 206 \\ 
  & 2016-11-06 & 0.49 & 10.3 & 222 & 207 \\ 
  & 2016-12-10 & 0.52 & 8.4 & 226 & 206 \\ 
0300+470 & 1997-08-10 & 0.70 & 1.8 & 152 & 130 \\ 
  & 1999-12-27 & 0.68 & 0.7 & 118 & 148 \\ 
  & 2002-11-23 & 0.95 & 1.0 & 86 & 148 \\ 
  & 2004-02-11 & 0.65 & 2.3 & 55 & 147 \\ 
  & 2004-09-11 & 0.55 & 1.9 & 108 & 144 \\ 
  & 2004-12-02 & 0.58 & 0.6 & 208 & 144 \\ 
  & 2005-02-05 & 0.51 & 1.2 & 200 & 151 \\ 
  & 2005-09-19 & 0.47 & 1.6 & 45 & 143 \\ 
  & 2005-11-17 & 0.47 & 1.2 & 36 & 141 \\ 
  & 2006-11-10 & 0.47 & $<$0.3 & \nodata & 154 \\ 
  & 2007-02-05 & 0.58 & $<$0.2 & \nodata & 151 \\ 
  & 2008-08-25 & 0.66 & 2.0 & 146 & 138 \\ 
  & 2009-07-23 & 0.82 & 1.5 & 84 & 152 \\ 
  & 2010-09-17 & 1.60 & 2.1 & 74 & 152 \\ 
  & 2011-07-24 & 1.44 & 1.6 & 89 & 166 \\ 
  & 2012-05-24 & 1.44 & 1.6 & 96 & 158 \\ 
  & 2012-11-11 & 1.39 & 2.6 & 73 & 157 \\ 
  & 2013-02-10 & 1.43 & 0.7 & 85 & 155 \\ 
  & 2013-06-02 & 1.65 & 1.7 & 36 & 153 \\ 
  & 2013-07-30 & 1.68 & 0.8 & 204 & 152 \\ 
  & 2014-02-14 & 2.24 & 2.5 & 85 & 151 \\ 
  & 2014-09-01 & 1.90 & 1.1 & 94 & 146 \\ 
  & 2015-06-16 & 1.65 & 1.2 & 114 & 139 \\ 
  & 2015-12-19 & 1.53 & 0.7 & 156 & 135 \\ 
  & 2016-05-23 & 1.34 & 1.3 & 34 & 133 \\ 
  & 2016-08-09 & 1.35 & 1.0 & 33 & 135 \\ 
  & 2016-11-12 & 1.37 & 1.9 & 104 & 130 \\ 
0301$-$243 & 2010-03-10 & 0.14 & 1.3 & 232 & 235 \\ 
  & 2010-08-06 & 0.14 & $<$0.5 & \nodata & 238 \\ 
  & 2011-04-11 & 0.11 & $<$0.8 & \nodata & 235 \\ 
  & 2011-08-15 & 0.07 & $<$0.9 & \nodata & 242 \\ 
  & 2012-01-02 & 0.17 & 0.6 & 222 & 237 \\ 
  & 2012-12-10 & 0.12 & 1.5 & 246 & 232 \\ 
0305+039 & 2006-02-12 & 0.26 & $<$0.6 & \nodata & 53 \\ 
  & 2007-01-06 & 0.24 & $<$0.5 & \nodata & 53 \\ 
  & 2007-04-18 & 0.26 & $<$0.3 & \nodata & 56 \\ 
  & 2007-08-24 & 0.27 & $<$0.3 & \nodata & 57 \\ 
  & 2008-05-30 & 0.24 & $<$0.3 & \nodata & 60 \\ 
  & 2008-10-03 & 0.25 & $<$0.2 & \nodata & 56 \\ 
  & 2009-01-07 & 0.22 & $<$0.3 & \nodata & 59 \\ 
  & 2009-02-25 & 0.24 & $<$0.2 & \nodata & 58 \\ 
  & 2009-06-15 & 0.25 & $<$0.2 & \nodata & 57 \\ 
0309+411 & 2006-04-28 & 0.57 & $<$0.3 & \nodata & 304 \\ 
  & 2007-01-06 & 0.63 & $<$0.2 & \nodata & 303 \\ 
  & 2007-06-03 & 0.72 & $<$0.2 & \nodata & 304 \\ 
  & 2008-05-01 & 0.72 & $<$0.1 & \nodata & 305 \\ 
  & 2008-07-30 & 0.72 & $<$0.10 & \nodata & 304 \\ 
  & 2009-06-25 & 0.71 & $<$0.1 & \nodata & 305 \\ 
  & 2011-08-26 & 0.54 & $<$0.1 & \nodata & 305 \\ 
  & 2013-08-12 & 0.54 & $<$0.2 & \nodata & 303 \\ 
0313+411 & 2012-03-04 & 0.09 & $<$1.5 & \nodata & 218 \\ 
  & 2012-09-27 & 0.08 & $<$1.0 & \nodata & 222 \\ 
  & 2012-12-10 & 0.07 & $<$1.0 & \nodata & 220 \\ 
  & 2013-05-05 & 0.08 & $<$1.5 & \nodata & 217 \\ 
  & 2013-12-15 & 0.07 & 0.7 & 163 & 222 \\ 
  & 2014-05-12 & 0.07 & 0.8 & 167 & 223 \\ 
  & 2015-07-20 & 0.07 & $<$0.8 & \nodata & 230 \\ 
  & 2016-01-16 & 0.06 & $<$0.6 & \nodata & 230 \\ 
0316+413 & 1999-12-27 & 2.01 & $<$0.06 & \nodata & 213 \\ 
  & 2001-06-30 & 1.76 & $<$0.1 & \nodata & 208 \\ 
  & 2001-11-02 & 1.83 & $<$0.2 & \nodata & 210 \\ 
  & 2002-01-07 & 2.13 & $<$0.1 & \nodata & 211 \\ 
  & 2002-12-13 & 2.31 & $<$0.1 & \nodata & 204 \\ 
  & 2003-03-01 & 1.26 & $<$0.1 & \nodata & 193 \\ 
  & 2003-08-23 & 1.94 & $<$0.2 & \nodata & 200 \\ 
  & 2004-05-29 & 2.32 & 0.3 & 134 & 203 \\ 
  & 2004-08-09 & 1.59 & $<$0.1 & \nodata & 198 \\ 
  & 2005-03-05 & 1.56 & $<$0.09 & \nodata & 192 \\ 
  & 2005-06-03 & 1.37 & $<$0.1 & \nodata & 184 \\ 
  & 2005-11-17 & 1.26 & $<$0.1 & \nodata & 180 \\ 
  & 2006-09-06 & 1.50 & $<$0.1 & \nodata & 188 \\ 
  & 2007-03-02 & 1.52 & $<$0.07 & \nodata & 190 \\ 
  & 2007-09-06 & 2.67 & $<$0.06 & \nodata & 199 \\ 
  & 2008-08-25 & 2.72 & 0.08 & 126 & 194 \\ 
  & 2009-01-30 & 2.76 & $<$0.04 & \nodata & 194 \\ 
  & 2009-05-28 & 2.61 & $<$0.09 & \nodata & 193 \\ 
  & 2009-10-27 & 3.00 & $<$0.05 & \nodata & 195 \\ 
  & 2010-08-06 & 2.80 & $<$0.04 & \nodata & 195 \\ 
  & 2010-09-29 & 2.82 & $<$0.05 & \nodata & 186 \\ 
  & 2010-11-20 & 2.72 & $<$0.05 & \nodata & 190 \\ 
  & 2011-02-27 & 2.91 & 0.05 & 91 & 189 \\ 
  & 2011-06-24 & 2.57 & $<$0.10 & \nodata & 193 \\ 
  & 2011-12-12 & 3.18 & 0.10 & 137 & 192 \\ 
  & 2012-03-04 & 3.23 & 0.06 & 98 & 190 \\ 
  & 2012-11-28 & 2.82 & $<$0.05 & \nodata & 186 \\ 
  & 2013-07-22 & 2.60 & $<$0.4 & \nodata & 187 \\ 
  & 2014-02-14 & 2.18 & $<$0.09 & \nodata & 191 \\ 
  & 2014-05-04 & 2.01 & $<$0.1 & \nodata & 188 \\ 
  & 2014-07-31 & 2.34 & $<$0.08 & \nodata & 191 \\ 
  & 2014-08-28 & 2.19 & $<$0.2 & \nodata & 180 \\ 
  & 2015-05-18 & 2.42 & $<$0.04 & \nodata & 182 \\ 
  & 2015-05-23 & 2.70 & $<$0.08 & \nodata & 180 \\ 
  & 2015-06-18 & 2.51 & $<$0.07 & \nodata & 187 \\ 
  & 2015-09-06 & 3.22 & $<$0.06 & \nodata & 185 \\ 
  & 2016-01-22 & 3.42 & 0.1 & 125 & 187 \\ 
  & 2016-06-09 & 2.84 & $<$0.07 & \nodata & 186 \\ 
  & 2016-09-17 & 3.06 & $<$0.07 & \nodata & 188 \\ 
  & 2016-12-26 & 3.14 & $<$0.1 & \nodata & 181 \\ 
0321+340 & 2010-10-15 & 0.21 & 0.8 & 206 & 126 \\ 
  & 2011-03-05 & 0.34 & 0.4 & 211 & 126 \\ 
  & 2011-05-26 & 0.25 & 0.3 & 214 & 130 \\ 
  & 2011-07-15 & 0.21 & 0.5 & 41 & 126 \\ 
  & 2011-12-29 & 0.30 & $<$0.2 & \nodata & 129 \\ 
  & 2012-07-12 & 0.18 & 0.7 & 214 & 127 \\ 
  & 2012-12-23 & 0.20 & 0.6 & 199 & 132 \\ 
  & 2013-07-08 & 0.16 & 1.0 & 39 & 127 \\ 
  & 2014-02-08 & 0.36 & 0.5 & 157 & 127 \\ 
  & 2014-05-04 & 0.28 & 0.8 & 82 & 123 \\ 
  & 2014-06-30 & 0.19 & 0.9 & 44 & 122 \\ 
  & 2014-08-28 & 0.22 & 0.4 & 40 & 125 \\ 
  & 2014-12-15 & 0.17 & 0.6 & 199 & 128 \\ 
  & 2015-02-20 & 0.23 & $<$0.2 & \nodata & 127 \\ 
  & 2015-06-18 & 0.18 & 0.4 & 167 & 127 \\ 
0329+654 & 2014-02-27 & 0.04 & $<$1.2 & \nodata & 69 \\ 
  & 2014-06-05 & 0.04 & $<$1.0 & \nodata & 69 \\ 
  & 2015-05-08 & 0.05 & $<$0.7 & \nodata & 70 \\ 
  & 2015-10-02 & 0.05 & $<$0.7 & \nodata & 67 \\ 
  & 2016-03-05 & 0.05 & 1.4 & 110 & 71 \\ 
  & 2016-07-16 & 0.04 & $<$1.5 & \nodata & 69 \\ 
  & 2016-12-26 & 0.06 & $<$0.7 & \nodata & 73 \\ 
0333+321 & 2003-03-29 & 1.52 & 0.3 & 86 & 121 \\ 
  & 2004-10-18 & 1.61 & $<$0.06 & \nodata & 126 \\ 
  & 2005-05-13 & 1.44 & 0.8 & 101 & 127 \\ 
  & 2005-09-23 & 1.18 & 1.2 & 97 & 121 \\ 
  & 2005-10-29 & 1.15 & 0.8 & 105 & 121 \\ 
  & 2006-07-07 & 0.49 & 1.8 & 81 & 122 \\ 
  & 2007-08-09 & 0.47 & 0.4 & 70 & 123 \\ 
  & 2009-03-25 & 0.95 & 0.08 & 46 & 123 \\ 
  & 2010-06-27 & 2.29 & $<$0.06 & \nodata & 122 \\ 
  & 2010-08-27 & 2.16 & 0.3 & 204 & 122 \\ 
  & 2011-09-12 & 1.78 & 1.0 & 206 & 123 \\ 
  & 2012-09-02 & 1.19 & 1.5 & 195 & 116 \\ 
  & 2013-03-31 & 1.01 & 1.3 & 185 & 123 \\ 
  & 2014-01-25 & 0.77 & 1.3 & 184 & 122 \\ 
  & 2015-01-18 & 0.73 & 0.3 & 137 & 113 \\ 
  & 2015-11-25 & 0.61 & 1.0 & 41 & 113 \\ 
  & 2016-06-16 & 0.66 & 0.8 & 180 & 116 \\ 
  & 2016-12-26 & 1.01 & 0.4 & 204 & 117 \\ 
0336$-$019 & 2000-08-25 & 1.00 & 0.7 & 75 & 43 \\ 
  & 2003-02-05 & 2.57 & 4.3 & 81 & 47 \\ 
  & 2004-06-11 & 1.24 & 3.0 & 94 & 54 \\ 
  & 2005-07-24 & 1.19 & 2.5 & 77 & 67 \\ 
  & 2005-09-16 & 1.03 & 3.8 & 95 & 66 \\ 
  & 2006-08-09 & 1.35 & 4.5 & 92 & 67 \\ 
  & 2007-03-02 & 1.09 & 3.3 & 85 & 69 \\ 
  & 2007-06-10 & 1.08 & 4.6 & 87 & 70 \\ 
  & 2007-08-16 & 1.32 & 3.3 & 89 & 75 \\ 
  & 2008-05-01 & 1.25 & 0.8 & 55 & 78 \\ 
  & 2008-11-26 & 1.56 & 1.1 & 92 & 75 \\ 
  & 2009-01-30 & 1.55 & 0.7 & 119 & 75 \\ 
  & 2009-05-02 & 1.12 & 3.6 & 100 & 79 \\ 
  & 2010-06-27 & 1.28 & 0.3 & 97 & 78 \\ 
  & 2010-07-12 & 1.42 & 0.4 & $-$16 & 75 \\ 
  & 2010-10-25 & 1.88 & 1.3 & 6 & 76 \\ 
  & 2010-11-29 & 1.40 & 1.4 & 2 & 69 \\ 
  & 2010-12-24 & 1.52 & 0.9 & 142 & 70 \\ 
  & 2011-08-15 & 1.91 & 1.4 & 0.3 & 64 \\ 
  & 2012-04-29 & 2.64 & 2.9 & 3 & 85 \\ 
0346+800 & 2009-08-19 & 0.26 & 11.6 & 164 & 139 \\ 
  & 2010-07-12 & 0.20 & 14.2 & 160 & 137 \\ 
  & 2011-06-06 & 0.20 & 11.6 & 134 & 141 \\ 
  & 2012-08-03 & 0.15 & 5.5 & 132 & 143 \\ 
  & 2013-07-08 & 0.22 & 7.3 & 130 & 142 \\ 
0347$-$211 & 2009-07-05 & 0.52 & 1.9 & 211 & 168 \\ 
  & 2010-01-16 & 0.32 & 1.1 & 122 & 158 \\ 
  & 2010-08-06 & 0.33 & 1.3 & 266 & 142 \\ 
  & 2010-11-20 & 0.36 & 1.1 & 95 & 182 \\ 
  & 2011-06-06 & 0.36 & 2.4 & 249 & 165 \\ 
  & 2012-06-25 & 0.41 & 2.0 & 122 & 136 \\ 
  & 2013-08-20 & 0.43 & 1.2 & 94 & 148 \\ 
0355+508 & 2007-03-02 & 5.65 & 0.4 & 36 & 133\tablenotemark{a} \\ 
  & 2008-01-12 & 8.52 & 0.4 & 195 & 160 \\ 
  & 2008-07-05 & 9.54 & 1.0 & 201 & 148 \\ 
  & 2008-09-12 & 11.25 & 1.7 & 199 & 150 \\ 
  & 2010-11-04 & 6.59 & 1.4 & 48 & 17 \\ 
  & 2012-01-14 & 6.95 & 0.8 & 148 & 173 \\ 
  & 2016-10-29 & 6.49 & 4.6 & 114 & 56 \\ 
  & 2016-11-12 & 6.74 & 4.8 & 115 & 86 \\ 
0400+258 & 2010-10-15 & 0.53 & 4.0 & 130 & 90 \\ 
  & 2010-11-20 & 0.54 & 3.9 & 125 & 89 \\ 
  & 2011-04-11 & 0.47 & 1.6 & 124 & 90 \\ 
  & 2011-09-12 & 0.46 & 4.5 & 124 & 90 \\ 
  & 2012-04-29 & 0.50 & 2.2 & 124 & 89 \\ 
  & 2013-07-22 & 0.43 & 2.2 & 110 & 96 \\ 
0403$-$132 & 2002-05-31 & 1.24 & 0.6 & 206 & 190 \\ 
  & 2004-04-10 & 0.92 & 4.3 & 202 & 188 \\ 
  & 2004-09-11 & 1.02 & 1.3 & 160 & 184 \\ 
  & 2004-12-02 & 1.24 & 1.8 & 143 & 187 \\ 
  & 2005-02-05 & 1.47 & 0.9 & 152 & 185 \\ 
  & 2005-09-19 & 1.07 & 0.9 & 215 & 189 \\ 
  & 2006-05-24 & 1.51 & 3.2 & 206 & 184 \\ 
  & 2007-02-05 & 1.20 & 5.2 & 258 & 192 \\ 
  & 2007-07-03 & 0.74 & 7.0 & 226 & 190 \\ 
  & 2008-07-17 & 0.70 & 8.6 & 189 & 188 \\ 
  & 2009-01-07 & 0.56 & 1.6 & 201 & 180 \\ 
  & 2009-06-15 & 0.71 & 1.2 & 206 & 189 \\ 
  & 2010-01-16 & 0.56 & 0.2 & 258 & 193 \\ 
  & 2010-11-13 & 0.73 & 5.9 & 196 & 181 \\ 
  & 2012-03-27 & 0.66 & 2.0 & 178 & 191 \\ 
0414$-$189 & 2006-04-05 & 0.39 & 1.3 & 248 & 239\tablenotemark{a} \\ 
  & 2007-01-06 & 0.55 & 1.6 & 117 & 238 \\ 
  & 2007-06-03 & 0.62 & 3.3 & 91 & 234 \\ 
  & 2008-06-25 & 0.71 & 2.0 & 198 & 287 \\ 
  & 2009-02-25 & 0.81 & 5.6 & 200 & 299 \\ 
  & 2009-05-02 & 0.78 & 6.5 & 212 & 306 \\ 
  & 2009-06-03 & 0.81 & 5.4 & 221 & 301 \\ 
  & 2009-12-10 & 0.55 & 3.2 & 223 & 222 \\ 
  & 2010-08-27 & 0.88 & 2.0 & 134 & 225 \\ 
  & 2010-11-29 & 0.84 & 0.9 & 98 & 222 \\ 
  & 2011-06-06 & 0.63 & 1.1 & 150 & 224 \\ 
  & 2013-08-20 & 0.62 & 0.8 & 177 & 231 \\ 
0415+379 & 2000-06-27 & 1.34 & $<$0.1 & \nodata & 59 \\ 
  & 2002-10-09 & 1.09 & 0.1 & 78 & 66 \\ 
  & 2003-08-28 & 1.16 & $<$0.09 & \nodata & 71 \\ 
  & 2004-04-10 & 1.06 & $<$0.09 & \nodata & 70 \\ 
  & 2004-10-18 & 1.59 & $<$0.06 & \nodata & 69 \\ 
  & 2005-01-06 & 1.80 & $<$0.06 & \nodata & 66 \\ 
  & 2005-09-23 & 1.15 & 0.08 & 115 & 68 \\ 
  & 2006-05-24 & 1.57 & $<$0.10 & \nodata & 66 \\ 
  & 2007-01-06 & 0.86 & $<$0.2 & \nodata & 74 \\ 
  & 2007-03-02 & 1.57 & $<$0.07 & \nodata & 74 \\ 
  & 2007-04-18 & 1.43 & $<$0.09 & \nodata & 68 \\ 
  & 2007-06-10 & 1.69 & 0.08 & 108 & 75 \\ 
  & 2007-09-06 & 2.63 & $<$0.04 & \nodata & 78 \\ 
  & 2008-05-01 & 1.40 & 0.1 & 81 & 71 \\ 
  & 2008-07-17 & 1.37 & 0.10 & 96 & 69 \\ 
  & 2008-08-06 & 1.03 & $<$0.1 & \nodata & 68 \\ 
  & 2008-09-12 & 1.21 & $<$0.09 & \nodata & 69 \\ 
  & 2008-11-26 & 1.78 & $<$0.04 & \nodata & 69 \\ 
  & 2009-01-30 & 2.39 & 0.08 & 143 & 62 \\ 
  & 2009-05-02 & 1.45 & $<$0.06 & \nodata & 63 \\ 
  & 2009-06-15 & 1.11 & $<$0.07 & \nodata & 62 \\ 
  & 2009-07-23 & 1.28 & $<$0.06 & \nodata & 62 \\ 
  & 2009-12-10 & 0.79 & 0.07 & $-$15 & 65 \\ 
  & 2010-02-11 & 0.98 & $<$0.08 & \nodata & 61 \\ 
  & 2010-03-10 & 0.91 & 0.08 & 8 & 59 \\ 
  & 2010-07-12 & 0.99 & $<$0.06 & \nodata & 64 \\ 
  & 2010-08-27 & 1.02 & $<$0.06 & \nodata & 70 \\ 
  & 2010-09-29 & 0.87 & $<$0.07 & \nodata & 72 \\ 
  & 2010-11-04 & 0.93 & $<$0.08 & \nodata & 65 \\ 
  & 2010-11-29 & 0.84 & $<$0.07 & \nodata & 73 \\ 
  & 2010-12-24 & 0.86 & $<$0.09 & \nodata & 72 \\ 
  & 2011-02-20 & 0.90 & 0.10 & 133 & 73 \\ 
  & 2011-02-27 & 1.09 & $<$0.08 & \nodata & 69 \\ 
  & 2011-03-05 & 0.95 & 0.1 & $-$19 & 64 \\ 
  & 2011-05-21 & 0.97 & $<$0.1 & \nodata & 73 \\ 
  & 2011-07-24 & 0.89 & 0.09 & 67 & 64 \\ 
  & 2011-08-26 & 1.19 & $<$0.07 & \nodata & 66 \\ 
  & 2011-10-03 & 0.97 & 0.07 & 99 & 73 \\ 
  & 2011-12-12 & 1.19 & 0.1 & 140 & 71 \\ 
  & 2011-12-29 & 0.80 & 0.2 & 2 & 65 \\ 
  & 2012-01-14 & 1.17 & 0.06 & $-$1 & 69 \\ 
  & 2012-03-04 & 0.88 & $<$0.08 & \nodata & 61 \\ 
  & 2012-04-29 & 0.96 & 0.09 & 96 & 70 \\ 
  & 2012-05-24 & 0.92 & $<$0.08 & \nodata & 72 \\ 
  & 2012-06-25 & 1.31 & $<$0.06 & \nodata & 65 \\ 
  & 2012-07-12 & 1.36 & 0.1 & 42 & 65 \\ 
  & 2012-08-03 & 1.53 & $<$0.03 & \nodata & 65 \\ 
  & 2012-09-02 & 1.60 & $<$0.04 & \nodata & 69 \\ 
  & 2012-11-02 & 1.12 & $<$0.05 & \nodata & 75 \\ 
  & 2012-11-28 & 1.19 & $<$0.05 & \nodata & 70 \\ 
  & 2012-12-23 & 1.50 & $<$0.08 & \nodata & 70 \\ 
  & 2013-01-21 & 1.28 & $<$0.04 & \nodata & 69 \\ 
  & 2013-02-10 & 1.43 & $<$0.05 & \nodata & 68 \\ 
  & 2013-02-28 & 1.56 & 0.05 & 44 & 71 \\ 
  & 2013-03-31 & 1.77 & 0.1 & 60 & 68 \\ 
  & 2013-05-05 & 1.46 & $<$0.05 & \nodata & 67 \\ 
  & 2013-06-02 & 1.16 & $<$0.07 & \nodata & 67 \\ 
  & 2013-07-08 & 0.95 & 0.2 & 37 & 67 \\ 
  & 2013-07-30 & 1.22 & $<$0.07 & \nodata & 67 \\ 
  & 2013-08-20 & 1.10 & 0.1 & $-$4 & 66 \\ 
  & 2013-12-15 & 1.66 & 0.03 & 15 & 65 \\ 
  & 2014-01-11 & 1.54 & 0.1 & 32 & 66 \\ 
  & 2014-01-25 & 1.24 & 0.10 & 145 & 64 \\ 
  & 2014-02-27 & 1.48 & $<$0.05 & \nodata & 71 \\ 
  & 2014-05-08 & 0.63 & $<$0.10 & \nodata & 62 \\ 
  & 2014-05-12 & 0.81 & $<$0.06 & \nodata & 67 \\ 
  & 2014-09-01 & 1.13 & $<$0.06 & \nodata & 65 \\ 
  & 2014-12-12 & 1.09 & $<$0.04 & \nodata & 62 \\ 
  & 2015-05-18 & 0.91 & $<$0.03 & \nodata & 66 \\ 
  & 2015-07-20 & 0.88 & $<$0.06 & \nodata & 67 \\ 
  & 2015-10-02 & 0.88 & 0.04 & 84 & 62 \\ 
  & 2016-01-16 & 1.05 & 0.07 & $-$2 & 71 \\ 
  & 2016-03-05 & 0.92 & $<$0.03 & \nodata & 70 \\ 
  & 2016-06-03 & 0.90 & 0.08 & 136 & 68 \\ 
  & 2016-06-16 & 0.60 & 0.1 & 143 & 58 \\ 
  & 2016-08-09 & 0.77 & 0.07 & 133 & 68 \\ 
  & 2016-09-17 & 0.73 & $<$0.05 & \nodata & 70 \\ 
  & 2016-10-29 & 0.78 & $<$0.05 & \nodata & 70 \\ 
  & 2016-11-06 & 0.74 & $<$0.05 & \nodata & 69 \\ 
  & 2016-11-12 & 0.94 & $<$0.05 & \nodata & 69 \\ 
  & 2016-11-18 & 0.84 & $<$0.03 & \nodata & 61 \\ 
  & 2016-12-10 & 0.73 & $<$0.07 & \nodata & 61 \\ 
0420+417 & 2014-01-25 & 0.90 & 2.7 & 99 & 261 \\ 
  & 2014-03-30 & 1.01 & 3.7 & 129 & 259 \\ 
  & 2014-07-31 & 0.93 & 6.0 & 119 & 280 \\ 
  & 2015-06-16 & 0.87 & 4.3 & 118 & 277 \\ 
  & 2016-01-22 & 0.58 & 7.2 & 108 & 276 \\ 
  & 2016-06-09 & 0.34 & 2.3 & 114 & 257 \\ 
  & 2016-07-16 & 0.36 & 4.3 & 112 & 258 \\ 
  & 2016-11-18 & 0.48 & 2.7 & 116 & 261 \\ 
0420$-$014 & 1998-05-29 & 3.08 & 0.3 & 110 & 198 \\ 
  & 1998-10-25 & 2.78 & 1.6 & 107 & 196 \\ 
  & 1999-02-08 & 2.39 & 0.7 & 132 & 200 \\ 
  & 1999-12-31 & 2.09 & 0.7 & 175 & 190 \\ 
  & 2000-06-27 & 2.57 & $<$0.07 & \nodata & 200 \\ 
  & 2001-03-05 & 3.93 & 1.8 & 105 & 183 \\ 
  & 2001-06-08 & 5.04 & 0.5 & 149 & 186 \\ 
  & 2001-07-07 & 4.84 & 0.4 & 249 & 185 \\ 
  & 2002-06-27 & 6.70 & 1.7 & 222 & 190 \\ 
  & 2002-07-03 & 7.10 & 1.5 & 216 & 186 \\ 
  & 2002-11-15 & 8.08 & 1.4 & 204 & 190 \\ 
  & 2003-03-01 & 8.54 & 0.8 & 100 & 196 \\ 
  & 2003-05-26 & 10.01 & 0.6 & 243 & 199 \\ 
  & 2004-08-09 & 5.81 & 0.8 & 270 & 199 \\ 
  & 2005-03-05 & 4.18 & 1.1 & 109 & 209 \\ 
  & 2005-06-15 & 3.41 & 1.0 & 136 & 202 \\ 
  & 2005-11-07 & 2.67 & 0.8 & 258 & 196 \\ 
  & 2006-10-06 & 3.04 & 1.2 & 184 & 193 \\ 
  & 2007-03-02 & 3.34 & 1.7 & 127 & 197 \\ 
  & 2008-08-25 & 3.13 & 2.7 & 258 & 189 \\ 
  & 2008-12-07 & 3.26 & 2.6 & 95 & 202 \\ 
  & 2009-07-05 & 4.65 & 2.2 & 131 & 202 \\ 
  & 2009-12-26 & 6.37 & 3.1 & 92 & 212 \\ 
  & 2010-02-11 & 6.67 & 2.1 & 261 & 211 \\ 
  & 2010-09-27 & 3.81 & 2.4 & 123 & 209 \\ 
  & 2011-02-20 & 1.79 & 4.2 & 127 & 215 \\ 
  & 2011-07-15 & 3.06 & 0.7 & 179 & 220 \\ 
  & 2012-02-06 & 3.39 & 1.9 & 188 & 217 \\ 
0422+004 & 1999-12-27 & 0.62 & 2.3 & $-$20 & 8 \\ 
  & 2002-06-15 & 1.47 & 8.0 & 8 & 359 \\ 
  & 2003-05-09 & 0.85 & 8.6 & $-$1 & 22 \\ 
  & 2005-01-06 & 0.63 & 2.6 & $-$58 & 9 \\ 
  & 2005-05-26 & 1.22 & 6.0 & $-$10 & 24 \\ 
  & 2005-11-17 & 1.20 & 10.1 & $-$22 & 16 \\ 
  & 2006-06-15 & 0.70 & 4.6 & $-$27 & 13 \\ 
  & 2007-08-09 & 0.72 & 1.3 & $-$38 & 0 \\ 
  & 2008-11-19 & 0.54 & 3.3 & 47 & 8 \\ 
  & 2009-05-02 & 0.82 & 6.3 & 34 & 4 \\ 
  & 2009-06-25 & 0.68 & 4.7 & 21 & 11 \\ 
  & 2009-12-17 & 0.49 & 4.9 & 13 & 12 \\ 
  & 2010-07-12 & 0.30 & 3.1 & 4 & 13 \\ 
  & 2010-09-27 & 0.32 & 3.0 & 13 & 14 \\ 
  & 2011-07-15 & 0.39 & 3.7 & 8 & 16 \\ 
  & 2011-09-12 & 0.40 & 3.9 & $-$6 & 16 \\ 
  & 2012-02-06 & 0.42 & 2.4 & $-$5 & 13 \\ 
0429+415 & 2002-10-09 & 0.04 & $<$7.2 & \nodata & 218 \\ 
  & 2006-03-09 & 0.08 & $<$1.9 & \nodata & 218 \\ 
  & 2008-05-30 & 0.06 & $<$2.2 & \nodata & 220 \\ 
  & 2009-07-05 & 0.16 & $<$0.5 & \nodata & 218 \\ 
  & 2011-03-05 & 0.10 & $<$0.8 & \nodata & 218 \\ 
  & 2012-09-02 & 0.04 & 9.0 & 212 & 218 \\ 
  & 2013-08-12 & 0.02 & 6.3 & 217 & 221 \\ 
0430+052 & 1996-01-19 & 0.82 & $<$0.2 & \nodata & 240 \\ 
  & 1996-03-22 & 0.95 & $<$0.2 & \nodata & 237 \\ 
  & 1996-05-27 & 0.78 & $<$0.2 & \nodata & 237 \\ 
  & 1996-07-27 & 0.68 & $<$0.2 & \nodata & 238 \\ 
  & 1996-09-27 & 1.36 & $<$0.10 & \nodata & 236 \\ 
  & 1996-12-06 & 1.06 & $<$0.1 & \nodata & 235 \\ 
  & 1998-01-03 & 0.79 & $<$0.3 & \nodata & 237 \\ 
  & 2000-06-27 & 0.74 & 0.6 & 256 & 235 \\ 
  & 2001-02-01 & 0.55 & 0.3 & 172 & 243 \\ 
  & 2001-03-05 & 0.65 & $<$0.1 & \nodata & 238 \\ 
  & 2001-04-01 & 0.73 & $<$0.1 & \nodata & 249 \\ 
  & 2001-06-08 & 0.53 & $<$0.2 & \nodata & 244 \\ 
  & 2001-07-07 & 0.45 & $<$0.2 & \nodata & 239 \\ 
  & 2001-08-09 & 0.49 & $<$0.2 & \nodata & 240 \\ 
  & 2003-02-05 & 0.98 & $<$0.09 & \nodata & 241 \\ 
  & 2003-08-28 & 0.69 & $<$0.2 & \nodata & 246 \\ 
  & 2004-04-10 & 0.90 & $<$0.1 & \nodata & 246 \\ 
  & 2004-10-18 & 0.67 & $<$0.1 & \nodata & 247 \\ 
  & 2005-01-06 & 0.93 & 0.1 & 115 & 247 \\ 
  & 2005-09-23 & 0.89 & $<$0.1 & \nodata & 245 \\ 
  & 2006-05-24 & 0.99 & $<$0.1 & \nodata & 242 \\ 
  & 2007-01-06 & 2.24 & $<$0.06 & \nodata & 243 \\ 
  & 2007-03-02 & 1.77 & 0.08 & 183 & 245 \\ 
  & 2007-04-18 & 1.42 & 0.2 & 114 & 243 \\ 
  & 2007-06-10 & 1.04 & 0.1 & 196 & 240 \\ 
  & 2007-08-16 & 0.95 & 0.1 & 182 & 239 \\ 
  & 2008-05-01 & 0.75 & $<$0.1 & \nodata & 252 \\ 
  & 2008-06-25 & 0.60 & $<$0.2 & \nodata & 254 \\ 
  & 2008-07-30 & 0.62 & $<$0.1 & \nodata & 253 \\ 
  & 2008-08-25 & 0.82 & 0.2 & 181 & 252 \\ 
  & 2008-10-03 & 0.69 & $<$0.1 & \nodata & 244 \\ 
  & 2008-11-26 & 0.62 & $<$0.10 & \nodata & 242 \\ 
  & 2009-01-30 & 0.41 & $<$0.1 & \nodata & 240 \\ 
  & 2009-03-25 & 0.44 & $<$0.1 & \nodata & 243 \\ 
  & 2009-05-28 & 0.44 & $<$0.2 & \nodata & 245 \\ 
  & 2009-07-05 & 0.27 & $<$0.3 & \nodata & 244 \\ 
  & 2009-08-19 & 0.43 & $<$0.2 & \nodata & 243 \\ 
  & 2009-12-10 & 0.45 & $<$0.1 & \nodata & 245 \\ 
  & 2010-02-11 & 0.37 & $<$0.2 & \nodata & 242 \\ 
  & 2010-03-10 & 0.38 & $<$0.2 & \nodata & 244 \\ 
  & 2010-07-12 & 0.55 & $<$0.1 & \nodata & 240 \\ 
  & 2010-08-27 & 0.42 & 0.2 & 266 & 239 \\ 
  & 2010-09-29 & 0.40 & $<$0.2 & \nodata & 245 \\ 
  & 2010-11-04 & 0.51 & $<$0.1 & \nodata & 242 \\ 
  & 2010-11-29 & 0.59 & $<$0.09 & \nodata & 241 \\ 
  & 2010-12-24 & 0.56 & $<$0.1 & \nodata & 241 \\ 
  & 2011-02-20 & 0.83 & $<$0.09 & \nodata & 241 \\ 
  & 2011-02-27 & 0.95 & 0.2 & 176 & 241 \\ 
  & 2011-03-05 & 1.08 & $<$0.06 & \nodata & 242 \\ 
  & 2011-05-21 & 0.65 & $<$0.1 & \nodata & 243 \\ 
  & 2011-07-24 & 0.43 & $<$0.2 & \nodata & 244 \\ 
  & 2011-08-26 & 0.52 & $<$0.1 & \nodata & 242 \\ 
  & 2011-10-03 & 0.62 & $<$0.10 & \nodata & 242 \\ 
  & 2011-12-12 & 0.48 & $<$0.2 & \nodata & 245 \\ 
  & 2011-12-29 & 0.47 & $<$0.2 & \nodata & 245 \\ 
  & 2012-01-14 & 0.49 & $<$0.1 & \nodata & 240 \\ 
  & 2012-03-04 & 0.55 & $<$0.1 & \nodata & 244 \\ 
  & 2012-04-29 & 0.56 & $<$0.1 & \nodata & 239 \\ 
  & 2012-05-24 & 0.54 & $<$0.1 & \nodata & 244 \\ 
  & 2012-07-12 & 0.55 & $<$0.1 & \nodata & 240 \\ 
  & 2012-08-03 & 0.64 & 0.1 & 254 & 240 \\ 
  & 2012-09-02 & 0.79 & $<$0.08 & \nodata & 240 \\ 
  & 2012-11-02 & 0.86 & $<$0.07 & \nodata & 246 \\ 
  & 2012-11-28 & 0.86 & $<$0.06 & \nodata & 251 \\ 
  & 2012-12-23 & 1.01 & $<$0.07 & \nodata & 248 \\ 
  & 2013-01-21 & 0.95 & 0.08 & 129 & 249 \\ 
  & 2013-02-10 & 1.00 & $<$0.07 & \nodata & 246 \\ 
  & 2013-02-28 & 1.00 & $<$0.07 & \nodata & 240 \\ 
  & 2013-03-31 & 1.40 & $<$0.07 & \nodata & 254 \\ 
  & 2013-06-02 & 0.82 & $<$0.09 & \nodata & 253 \\ 
  & 2013-07-08 & 0.80 & 0.2 & 221 & 250 \\ 
  & 2013-07-30 & 0.89 & 0.1 & 172 & 247 \\ 
  & 2013-08-20 & 0.82 & $<$0.09 & \nodata & 244 \\ 
  & 2014-01-11 & 0.80 & $<$0.04 & \nodata & 252 \\ 
  & 2014-03-30 & 0.91 & 0.06 & 146 & 253 \\ 
  & 2014-06-02 & 0.78 & $<$0.07 & \nodata & 252 \\ 
  & 2014-06-05 & 0.74 & 0.06 & 90 & 250 \\ 
  & 2014-11-17 & 1.10 & 0.1 & 250 & 251 \\ 
  & 2015-05-18 & 1.23 & 0.06 & 268 & 256 \\ 
  & 2015-07-20 & 1.44 & $<$0.07 & \nodata & 251 \\ 
  & 2015-10-02 & 1.08 & $<$0.03 & \nodata & 249 \\ 
  & 2015-11-25 & 1.31 & 0.08 & 184 & 249 \\ 
  & 2016-01-16 & 1.86 & $<$0.03 & \nodata & 239 \\ 
  & 2016-03-05 & 3.14 & 0.1 & 145 & 250 \\ 
  & 2016-05-23 & 1.42 & 0.06 & 183 & 245 \\ 
  & 2016-06-03 & 1.27 & $<$0.03 & \nodata & 241 \\ 
  & 2016-07-16 & 1.31 & 0.2 & 187 & 247 \\ 
  & 2016-08-09 & 1.19 & $<$0.05 & \nodata & 246 \\ 
  & 2016-09-17 & 1.43 & 0.06 & 239 & 240 \\ 
  & 2016-10-29 & 1.53 & 0.3 & 196 & 239 \\ 
  & 2016-11-12 & 1.44 & 0.09 & 161 & 239 \\ 
  & 2016-12-26 & 1.41 & 0.10 & 255 & 244 \\ 
0430+289 & 2003-08-27 & 0.15 & 3.7 & 86 & 71 \\ 
  & 2004-08-12 & 0.19 & 2.2 & $-$35 & 74 \\ 
  & 2005-06-05 & 0.24 & 0.7 & $-$11 & 72 \\ 
  & 2006-04-28 & 0.26 & 2.9 & 104 & 44 \\ 
  & 2006-12-01 & 0.20 & 1.8 & 105 & 39 \\ 
  & 2007-03-28 & 0.18 & 1.8 & 112 & 48 \\ 
  & 2007-08-24 & 0.17 & 4.6 & 3 & 71 \\ 
  & 2008-06-25 & 0.22 & 1.5 & 56 & 72 \\ 
  & 2009-07-23 & 0.26 & 2.7 & 40 & 61 \\ 
  & 2010-10-15 & 0.28 & 2.4 & 17 & 45 \\ 
0440$-$003 & 2006-07-07 & 0.59 & 0.7 & 158 & 231 \\ 
  & 2008-05-30 & 0.47 & 2.9 & 164 & 230 \\ 
  & 2008-11-19 & 0.42 & 0.8 & 156 & 230 \\ 
  & 2009-05-28 & 0.29 & 2.3 & 172 & 229 \\ 
  & 2009-12-17 & 0.36 & 2.3 & 181 & 227 \\ 
  & 2010-08-06 & 0.70 & 4.4 & 176 & 229 \\ 
  & 2010-11-20 & 0.56 & 3.1 & 185 & 230 \\ 
  & 2011-06-24 & 0.53 & 2.2 & 214 & 225 \\ 
  & 2012-03-27 & 0.67 & 3.5 & 138 & 228 \\ 
0446+112 & 2002-05-31 & 1.80 & 1.0 & 172 & 90 \\ 
  & 2003-05-09 & 1.17 & 0.6 & 157 & 102 \\ 
  & 2005-02-05 & 1.28 & 1.5 & 165 & 109 \\ 
  & 2005-07-24 & 1.39 & 2.3 & 164 & 113 \\ 
  & 2005-09-19 & 1.42 & 2.4 & 164 & 113 \\ 
  & 2006-09-06 & 1.27 & 0.7 & 39 & 117 \\ 
  & 2007-07-03 & 0.63 & 1.3 & 121 & 113 \\ 
  & 2009-01-30 & 0.50 & 0.5 & 45 & 122 \\ 
  & 2010-09-17 & 1.13 & 2.0 & 128 & 121 \\ 
0451$-$282 & 2009-08-19 & 1.15 & 1.4 & 48 & 358 \\ 
  & 2010-03-10 & 1.13 & 0.3 & 93 & 359 \\ 
  & 2010-11-04 & 1.12 & 1.5 & 33 & 1 \\ 
  & 2011-06-06 & 1.03 & 1.4 & 55 & 2 \\ 
  & 2012-08-03 & 0.93 & 2.3 & $-$46 & 3 \\ 
  & 2013-08-20 & 0.94 & 0.7 & 68 & 4 \\ 
0454+844 & 1997-02-09 & 0.19 & 1.2 & 177 & 152 \\ 
  & 2006-03-09 & 0.15 & $<$1.1 & \nodata & 164 \\ 
  & 2008-09-12 & 0.12 & 1.2 & 234 & 162 \\ 
  & 2009-06-03 & 0.14 & 2.9 & 213 & 153 \\ 
  & 2009-12-17 & 0.12 & 2.4 & 207 & 149 \\ 
0454$-$234 & 2009-02-25 & 1.35 & 1.7 & 159 & 124 \\ 
  & 2009-06-25 & 1.23 & 1.0 & 160 & 113 \\ 
  & 2009-10-27 & 1.34 & 1.9 & 126 & 125 \\ 
  & 2009-12-26 & 1.23 & 1.6 & 152 & 130 \\ 
  & 2010-06-19 & 1.41 & 1.0 & 185 & 129 \\ 
  & 2010-09-17 & 1.30 & 0.5 & 138 & 132 \\ 
  & 2010-11-20 & 1.25 & 2.6 & 155 & 132 \\ 
  & 2011-02-20 & 1.08 & 1.9 & 154 & 134 \\ 
  & 2011-08-15 & 1.51 & 0.9 & 50 & 144 \\ 
  & 2012-01-02 & 1.63 & 0.5 & 133 & 145 \\ 
  & 2012-03-27 & 1.98 & 1.9 & 146 & 152 \\ 
  & 2012-11-11 & 2.77 & 4.2 & 76 & 188 \\ 
  & 2012-12-23 & 3.29 & 3.0 & 42 & 238 \\ 
0458$-$020 & 2003-03-01 & 0.91 & 1.3 & 134 & 311 \\ 
  & 2004-09-11 & 1.28 & 0.9 & 101 & 310 \\ 
  & 2005-03-23 & 0.98 & 1.3 & 106 & 307 \\ 
  & 2005-09-05 & 0.97 & 2.0 & 254 & 311 \\ 
  & 2006-11-10 & 0.81 & 1.3 & 242 & 311 \\ 
  & 2009-01-07 & 0.72 & 0.8 & 220 & 311 \\ 
  & 2010-06-19 & 0.98 & 0.2 & 243 & 320 \\ 
  & 2010-11-13 & 1.09 & 1.5 & 96 & 317 \\ 
  & 2012-01-14 & 1.05 & 2.1 & 260 & 304 \\ 
  & 2012-11-21 & 1.54 & 0.07 & 112 & 298 \\ 
  & 2013-02-10 & 1.50 & 0.3 & 214 & 326 \\ 
0506+056 & 2009-01-07 & 0.40 & 1.8 & 188 & 195 \\ 
  & 2009-06-03 & 0.41 & 1.2 & 141 & 201 \\ 
  & 2010-07-12 & 0.25 & 0.4 & 120 & 196 \\ 
  & 2010-11-13 & 0.23 & 3.1 & 209 & 201 \\ 
  & 2011-02-27 & 0.22 & 1.9 & 214 & 202 \\ 
  & 2012-02-06 & 0.22 & 1.3 & 174 & 197 \\ 
  & 2013-02-28 & 0.22 & 2.5 & 205 & 196 \\ 
  & 2014-01-25 & 0.29 & 3.2 & 156 & 197 \\ 
  & 2015-01-18 & 0.28 & 2.2 & 188 & 195 \\ 
  & 2015-09-06 & 0.25 & 3.0 & 158 & 191 \\ 
  & 2016-01-22 & 0.19 & 1.5 & 186 & 200 \\ 
  & 2016-06-16 & 0.29 & 1.8 & 210 & 196 \\ 
  & 2016-11-18 & 0.37 & 2.6 & 185 & 186 \\ 
0509+406 & 2013-12-15 & 1.55 & 2.8 & 65 & 51 \\ 
  & 2014-02-14 & 1.50 & 2.4 & 88 & 55 \\ 
  & 2014-09-01 & 1.20 & 3.0 & 70 & 54 \\ 
  & 2015-06-16 & 0.98 & 1.9 & 68 & 51 \\ 
  & 2015-09-06 & 1.16 & 0.8 & 107 & 51 \\ 
  & 2016-01-22 & 0.96 & 2.6 & 101 & 51 \\ 
0518+211 & 2009-10-27 & 0.20 & 0.6 & 201 & 259 \\ 
  & 2010-03-10 & 0.18 & 0.6 & 267 & 261 \\ 
  & 2010-10-25 & 0.20 & 0.7 & 231 & 257 \\ 
  & 2011-07-15 & 0.21 & 0.9 & 207 & 259 \\ 
  & 2012-04-29 & 0.25 & 0.6 & 228 & 258 \\ 
  & 2012-11-02 & 0.22 & 0.3 & 176 & 255 \\ 
  & 2012-11-21 & 0.23 & 0.5 & 176 & 254 \\ 
  & 2012-12-10 & 0.22 & 0.6 & 190 & 257 \\ 
  & 2014-01-11 & 0.34 & 0.3 & 183 & 256 \\ 
  & 2014-12-12 & 0.24 & $<$0.1 & \nodata & 253 \\ 
  & 2016-01-22 & 0.19 & 0.5 & 204 & 256 \\ 
  & 2016-08-09 & 0.24 & 0.2 & 198 & 250 \\ 
  & 2016-12-26 & 0.31 & 0.3 & 182 & 255 \\ 
0519+011 & 2014-11-17 & 0.05 & 3.8 & 152 & 220 \\ 
  & 2015-05-08 & 0.03 & $<$1.2 & \nodata & 221 \\ 
  & 2015-10-02 & 0.02 & 1.7 & 186 & 220 \\ 
  & 2016-01-22 & 0.02 & $<$1.7 & \nodata & 222 \\ 
  & 2016-06-03 & 0.02 & $<$1.6 & \nodata & 222 \\ 
  & 2016-08-09 & 0.01 & $<$3.9 & \nodata & 219 \\ 
  & 2016-10-29 & 0.01 & $<$2.5 & \nodata & 223 \\ 
  & 2016-11-12 & 0.09 & 5.9 & 147 & 222 \\ 
0528+134 & 1996-01-19 & 7.02 & 2.0 & 97 & 50 \\ 
  & 1996-05-27 & 6.15 & 0.5 & $-$26 & 73 \\ 
  & 1996-07-27 & 4.61 & 2.5 & 83 & 74 \\ 
  & 1996-09-27 & 4.65 & 3.1 & 76 & 75 \\ 
  & 1996-12-06 & 3.70 & 1.7 & 76 & 70 \\ 
  & 1997-12-07 & 1.55 & 2.7 & $-$15 & 53 \\ 
  & 2000-06-27 & 3.01 & 1.1 & 39 & 49 \\ 
  & 2003-02-05 & 2.48 & 4.5 & 123 & 41 \\ 
  & 2004-08-09 & 1.48 & 4.7 & $-$17 & 51 \\ 
  & 2005-05-13 & 1.66 & 4.5 & $-$27 & 46 \\ 
  & 2005-09-05 & 1.79 & 4.1 & 137 & 41 \\ 
  & 2006-10-06 & 1.56 & 2.4 & $-$27 & 71 \\ 
  & 2007-03-28 & 1.99 & 0.7 & 0.8 & 75 \\ 
  & 2007-08-09 & 2.83 & 1.0 & $-$24 & 66 \\ 
  & 2008-07-30 & 1.75 & 1.0 & 49 & 57 \\ 
  & 2008-09-12 & 1.99 & 1.0 & 49 & 58 \\ 
  & 2009-03-25 & 1.61 & 2.7 & $-$14 & 61 \\ 
  & 2009-10-27 & 0.79 & 2.6 & $-$10 & 58 \\ 
  & 2010-09-27 & 0.46 & 0.5 & 100 & 56 \\ 
  & 2011-05-21 & 0.49 & 0.7 & 90 & 55 \\ 
  & 2011-06-24 & 0.51 & 0.9 & 113 & 54 \\ 
  & 2011-12-12 & 0.93 & 1.3 & $-$9 & 52 \\ 
  & 2012-09-27 & 1.60 & 1.1 & $-$15 & 52 \\ 
  & 2013-05-05 & 1.36 & 1.4 & $-$24 & 50 \\ 
  & 2014-02-27 & 0.90 & 0.9 & $-$26 & 50 \\ 
  & 2014-12-12 & 1.16 & 1.3 & 132 & 51 \\ 
  & 2015-08-11 & 0.77 & 0.6 & 137 & 49 \\ 
  & 2016-03-05 & 0.65 & 0.2 & 144 & 48 \\ 
  & 2016-07-16 & 0.68 & 0.5 & 145 & 49 \\ 
  & 2016-11-12 & 0.68 & 0.3 & 134 & 49 \\ 
0529+075 & 2002-05-31 & 0.67 & 0.5 & 160 & 324\tablenotemark{a} \\ 
  & 2003-05-09 & 0.73 & 3.2 & 141 & 346 \\ 
  & 2004-12-02 & 0.71 & 2.3 & 182 & 341 \\ 
  & 2005-06-03 & 0.59 & 2.2 & 188 & 342 \\ 
  & 2006-08-09 & 0.43 & 5.4 & 185 & 350 \\ 
  & 2007-08-09 & 0.40 & 5.3 & 184 & 343 \\ 
  & 2009-05-02 & 0.44 & 3.6 & 166 & 353 \\ 
  & 2010-10-15 & 0.41 & 3.2 & 178 & 340 \\ 
  & 2011-04-11 & 0.24 & 2.5 & 154 & 346 \\ 
  & 2011-12-12 & 0.48 & 1.5 & 151 & 349 \\ 
0529+483 & 2002-10-09 & 0.84 & 2.0 & $-$24 & 49 \\ 
  & 2003-08-27 & 0.68 & 0.4 & 32 & 41 \\ 
  & 2004-02-11 & 0.48 & 2.1 & $-$24 & 36 \\ 
  & 2004-08-12 & 0.60 & 1.7 & $-$41 & 34 \\ 
  & 2005-02-05 & 1.00 & 2.0 & $-$22 & 36 \\ 
  & 2005-06-05 & 1.06 & 1.6 & 7 & 33 \\ 
  & 2005-06-15 & 1.06 & 1.7 & 3 & 37 \\ 
  & 2005-09-19 & 1.26 & 3.5 & $-$19 & 34 \\ 
  & 2006-05-24 & 0.60 & 2.3 & 42 & 33 \\ 
  & 2007-08-16 & 1.18 & 3.4 & $-$67 & 31 \\ 
  & 2008-10-03 & 0.71 & 1.1 & $-$6 & 23 \\ 
  & 2010-08-27 & 1.08 & 1.8 & $-$64 & 358 \\ 
  & 2011-09-12 & 1.36 & 1.3 & 50 & 2 \\ 
  & 2012-05-24 & 1.35 & 2.4 & $-$9 & 351 \\ 
  & 2012-11-02 & 1.44 & 0.5 & $-$17 & 356 \\ 
  & 2013-03-31 & 1.88 & 1.0 & $-$17 & 344 \\ 
0536+145 & 2012-04-29 & 0.68 & 0.5 & 170 & 187 \\ 
  & 2012-11-21 & 0.71 & 0.5 & 177 & 175 \\ 
  & 2013-02-10 & 0.54 & 0.3 & 150 & 182 \\ 
  & 2013-06-02 & 0.43 & 1.0 & 124 & 179 \\ 
  & 2013-08-12 & 0.40 & 1.0 & 106 & 190 \\ 
0539$-$057 & 2010-08-06 & 0.57 & 3.3 & 225 & 179\tablenotemark{a} \\ 
  & 2010-11-20 & 0.62 & 2.2 & 249 & 177 \\ 
  & 2011-03-05 & 0.50 & 1.0 & 232 & 175 \\ 
  & 2011-07-24 & 0.36 & 1.1 & 248 & 170 \\ 
  & 2011-10-03 & 0.41 & 1.0 & 81 & 168 \\ 
  & 2011-12-29 & 0.48 & 0.2 & 216 & 169 \\ 
0552+398 & 1997-11-11 & 3.20 & 0.8 & $-$38 & 287 \\ 
  & 2000-09-24 & 2.94 & 1.3 & 92 & 288 \\ 
  & 2003-03-29 & 2.26 & 1.6 & 106 & 285 \\ 
  & 2003-08-27 & 2.14 & 1.5 & 110 & 287 \\ 
  & 2004-04-24 & 2.13 & 1.4 & 109 & 282 \\ 
  & 2004-10-18 & 2.10 & 1.6 & 110 & 280 \\ 
  & 2005-05-26 & 1.95 & 1.6 & 110 & 283 \\ 
  & 2005-09-23 & 1.94 & 1.7 & 109 & 282 \\ 
  & 2005-12-22 & 1.95 & 1.6 & 100 & 283 \\ 
  & 2006-07-07 & 1.96 & 1.2 & 98 & 283 \\ 
  & 2008-01-12 & 2.13 & 0.4 & $-$9 & 286 \\ 
  & 2008-07-05 & 2.43 & 1.2 & $-$15 & 285 \\ 
  & 2009-05-28 & 2.82 & 0.8 & $-$7 & 293 \\ 
  & 2010-01-16 & 2.67 & 0.7 & $-$18 & 294 \\ 
  & 2010-06-27 & 2.66 & 1.2 & 99 & 292 \\ 
  & 2010-11-13 & 2.44 & 2.1 & 97 & 290 \\ 
  & 2014-11-18 & 1.19 & 2.3 & 85 & 280 \\ 
0603+476 & 2014-01-11 & 0.22 & 3.2 & 154 & 329 \\ 
  & 2014-05-12 & 0.17 & 2.5 & 139 & 330 \\ 
  & 2014-12-12 & 0.20 & 3.4 & 135 & 330 \\ 
  & 2015-07-20 & 0.16 & 5.4 & 139 & 328 \\ 
  & 2016-01-22 & 0.10 & 4.6 & 148 & 328 \\ 
  & 2016-06-09 & 0.17 & 2.3 & 157 & 327 \\ 
  & 2016-10-29 & 0.17 & 4.2 & 159 & 329 \\ 
0605$-$085 & 2000-08-25 & 1.18 & 2.7 & 147 & 120 \\ 
  & 2002-11-02 & 0.90 & 1.9 & 161 & 121 \\ 
  & 2003-02-05 & 0.88 & 2.2 & 146 & 119 \\ 
  & 2004-06-11 & 0.89 & 2.8 & 145 & 123 \\ 
  & 2005-03-05 & 0.82 & 0.8 & 94 & 127 \\ 
  & 2005-07-24 & 0.86 & 1.8 & 190 & 129 \\ 
  & 2005-09-16 & 0.77 & 2.3 & 187 & 128 \\ 
  & 2006-11-10 & 0.66 & 0.5 & 72 & 129 \\ 
  & 2007-06-10 & 0.62 & 1.0 & 76 & 113 \\ 
  & 2008-07-30 & 0.66 & $<$0.1 & \nodata & 124 \\ 
  & 2009-05-02 & 0.97 & 0.4 & 46 & 122 \\ 
  & 2010-02-11 & 1.60 & 1.8 & 121 & 114 \\ 
  & 2010-11-13 & 1.90 & 3.0 & 148 & 103 \\ 
  & 2011-06-24 & 1.89 & 1.3 & 147 & 105 \\ 
  & 2012-03-27 & 2.09 & 1.6 & 103 & 101 \\ 
0605$-$153 & 2010-03-10 & 0.16 & $<$0.4 & \nodata & 105 \\ 
  & 2010-09-29 & 0.16 & 3.2 & 172 & 90 \\ 
  & 2011-03-05 & 0.18 & 2.7 & 158 & 94 \\ 
  & 2012-03-04 & 0.13 & 0.9 & 4 & 92 \\ 
  & 2012-09-27 & 0.12 & 1.4 & 171 & 106 \\ 
  & 2012-12-23 & 0.12 & 2.1 & 178 & 92 \\ 
0607$-$157 & 1998-01-03 & 4.35 & 2.4 & 138 & 55 \\ 
  & 1999-07-24 & 6.52 & 3.3 & 146 & 66 \\ 
  & 1999-10-16 & 6.53 & 0.5 & 148 & 65 \\ 
  & 1999-12-23 & 8.53 & 3.4 & $-$5 & 80 \\ 
  & 2001-06-30 & 3.08 & 2.6 & 140 & 62 \\ 
  & 2001-11-02 & 3.38 & 4.7 & 147 & 65 \\ 
  & 2002-01-07 & 4.05 & 4.5 & 142 & 72 \\ 
  & 2003-03-01 & 3.61 & 3.5 & 102 & 62 \\ 
  & 2004-09-11 & 2.23 & 5.5 & 113 & 88 \\ 
  & 2005-06-03 & 1.91 & 3.9 & 120 & 99 \\ 
  & 2005-10-29 & 2.04 & 0.9 & 132 & 81 \\ 
  & 2006-09-06 & 3.07 & 2.6 & 51 & 85 \\ 
  & 2007-06-03 & 2.06 & 1.9 & 158 & 83 \\ 
  & 2009-06-25 & 2.22 & 4.8 & 82 & 90 \\ 
  & 2011-08-15 & 1.32 & 1.3 & 39 & 110 \\ 
  & 2012-02-06 & 1.32 & 2.8 & 60 & 107 \\ 
0609+413 & 2009-12-26 & 0.16 & 0.7 & 180 & 124 \\ 
  & 2010-09-17 & 0.24 & 1.8 & 53 & 115 \\ 
  & 2011-04-11 & 0.40 & 0.4 & 166 & 116 \\ 
  & 2012-01-14 & 0.29 & 1.7 & 151 & 115 \\ 
  & 2012-11-02 & 0.24 & 1.8 & 154 & 118 \\ 
  & 2013-12-15 & 0.14 & 2.8 & 55 & 120 \\ 
  & 2014-07-31 & 0.13 & 0.7 & 42 & 113 \\ 
  & 2015-06-16 & 0.17 & 1.4 & 149 & 110 \\ 
0613+570 & 2011-12-29 & 0.20 & 3.8 & 104 & 299\tablenotemark{a} \\ 
  & 2012-06-25 & 0.19 & 4.4 & 106 & 304 \\ 
  & 2012-11-11 & 0.15 & 4.7 & 119 & 301 \\ 
  & 2013-02-28 & 0.20 & 5.1 & 111 & 302 \\ 
  & 2013-07-08 & 0.18 & 4.1 & 110 & 302 \\ 
  & 2014-01-25 & 0.18 & 3.9 & 99 & 297 \\ 
  & 2014-09-01 & 0.23 & 1.9 & 99 & 294 \\ 
  & 2015-08-11 & 0.20 & 1.8 & 110 & 295 \\ 
  & 2016-12-26 & 0.41 & 2.8 & 134 & 307 \\ 
0615$-$172 & 2014-02-27 & 0.11 & $<$0.3 & \nodata & 59 \\ 
  & 2014-06-05 & 0.10 & $<$0.3 & \nodata & 61 \\ 
  & 2015-05-08 & 0.11 & $<$0.3 & \nodata & 58 \\ 
  & 2015-10-02 & 0.13 & $<$0.2 & \nodata & 59 \\ 
  & 2016-05-23 & 0.11 & $<$0.2 & \nodata & 60 \\ 
0619+334 & 2010-09-27 & 0.38 & 2.0 & 137 & 342 \\ 
  & 2010-11-13 & 0.63 & 2.9 & 237 & 341 \\ 
  & 2011-05-26 & 0.23 & 1.0 & 247 & 348 \\ 
  & 2011-07-15 & 0.37 & 0.8 & 198 & 341 \\ 
  & 2011-12-12 & 0.28 & 3.1 & 250 & 344 \\ 
  & 2012-05-24 & 0.21 & 0.8 & 158 & 345 \\ 
  & 2012-11-21 & 0.33 & 2.1 & 231 & 343 \\ 
  & 2013-05-05 & 0.29 & 0.5 & 228 & 341 \\ 
0621+446 & 2011-12-29 & 0.23 & 2.3 & 84 & 97 \\ 
  & 2012-06-25 & 0.26 & 0.6 & 56 & 106 \\ 
  & 2012-11-21 & 0.31 & 4.0 & 99 & 76 \\ 
  & 2013-03-31 & 0.36 & 3.8 & 95 & 104 \\ 
  & 2013-07-22 & 0.35 & 3.5 & 106 & 69 \\ 
  & 2014-02-14 & 0.13 & 1.6 & 78 & 95 \\ 
  & 2014-11-17 & 0.28 & 2.5 & 96 & 83 \\ 
  & 2016-01-16 & 0.22 & 0.9 & 150 & 95 \\ 
  & 2016-06-09 & 0.31 & 0.6 & 139 & 89 \\ 
0627$-$199 & 2012-01-02 & 1.42 & 1.3 & 94 & 2 \\ 
  & 2012-07-12 & 1.18 & 2.4 & 68 & 5 \\ 
  & 2012-11-28 & 1.18 & 1.0 & 5 & 357 \\ 
  & 2013-03-31 & 1.03 & 1.7 & 42 & 359 \\ 
  & 2013-07-30 & 1.00 & 4.6 & 32 & 9 \\ 
  & 2013-08-12 & 0.94 & 5.0 & 28 & 13 \\ 
0640+090 & 2009-08-19 & 0.46 & 2.2 & 143 & 267\tablenotemark{a} \\ 
  & 2010-03-10 & 0.48 & 2.7 & 170 & 271 \\ 
  & 2010-10-25 & 0.37 & 2.0 & 145 & 275 \\ 
  & 2011-02-20 & 0.49 & 0.9 & 146 & 280 \\ 
  & 2011-07-24 & 0.29 & 1.6 & 179 & 288 \\ 
0642+449 & 2003-03-29 & 2.53 & 2.2 & 21 & 87 \\ 
  & 2004-10-18 & 1.76 & 2.0 & $-$8 & 88 \\ 
  & 2005-05-26 & 2.04 & 0.5 & 32 & 90 \\ 
  & 2005-09-23 & 1.40 & 1.0 & 115 & 90 \\ 
  & 2006-10-06 & 1.61 & 0.7 & 140 & 90 \\ 
  & 2008-10-03 & 1.67 & 1.1 & 141 & 91 \\ 
  & 2009-05-28 & 1.60 & 1.6 & 165 & 93 \\ 
  & 2009-10-27 & 1.69 & 1.1 & 156 & 93 \\ 
  & 2010-08-06 & 1.50 & 1.8 & 141 & 90 \\ 
  & 2011-03-05 & 1.63 & 1.4 & 141 & 89 \\ 
0646+600 & 2011-09-12 & 0.29 & $<$0.3 & \nodata & 260 \\ 
  & 2012-04-29 & 0.34 & $<$0.2 & \nodata & 274 \\ 
  & 2012-11-11 & 0.31 & $<$0.2 & \nodata & 261 \\ 
  & 2013-05-05 & 0.35 & $<$0.2 & \nodata & 262 \\ 
  & 2013-07-22 & 0.29 & $<$0.3 & \nodata & 259 \\ 
0648$-$165 & 2002-11-23 & 2.07 & 1.0 & 256 & 277 \\ 
  & 2004-04-10 & 2.80 & 0.3 & 253 & 284 \\ 
  & 2005-03-23 & 2.83 & 0.2 & 132 & 271 \\ 
  & 2005-09-05 & 3.13 & 0.5 & 258 & 271 \\ 
  & 2006-12-01 & 1.80 & 0.3 & 229 & 282 \\ 
  & 2009-06-03 & 2.01 & 0.3 & 259 & 283 \\ 
  & 2010-09-29 & 1.32 & $<$0.1 & \nodata & 282 \\ 
0650+453 & 2009-06-25 & 0.28 & 0.6 & 38 & 100 \\ 
  & 2009-12-10 & 0.09 & 0.8 & 178 & 86 \\ 
  & 2010-08-06 & 0.39 & 3.6 & 50 & 99 \\ 
  & 2010-11-20 & 0.30 & 1.9 & 200 & 96 \\ 
  & 2011-06-06 & 0.54 & 1.3 & 170 & 91 \\ 
  & 2011-09-12 & 1.28 & 0.4 & 62 & 90 \\ 
  & 2012-07-12 & 0.46 & 2.4 & 23 & 82 \\ 
  & 2012-11-28 & 0.42 & 1.0 & 69 & 83 \\ 
  & 2013-02-28 & 0.33 & 1.0 & 174 & 96 \\ 
  & 2013-07-30 & 0.39 & 1.3 & 136 & 98 \\ 
0650+507 & 2009-07-05 & 0.15 & 5.5 & 101 & 85 \\ 
  & 2010-01-16 & 0.15 & 5.9 & 96 & 89 \\ 
  & 2010-09-27 & 0.13 & 3.1 & 94 & 91 \\ 
  & 2011-07-15 & 0.16 & 2.2 & 130 & 90 \\ 
  & 2012-08-03 & 0.24 & 4.7 & 66 & 85 \\ 
  & 2013-08-12 & 0.13 & 3.4 & 152 & 81 \\ 
  & 2014-03-30 & 0.12 & 2.2 & 58 & 85 \\ 
  & 2015-05-18 & 0.13 & 1.4 & 25 & 77 \\ 
  & 2016-03-05 & 0.08 & 2.9 & 33 & 72 \\ 
  & 2016-07-16 & 0.08 & 1.1 & 87 & 71 \\ 
  & 2016-09-17 & 0.11 & 2.4 & 80 & 71 \\ 
0700$-$197 & 2014-06-05 & 1.05 & 1.9 & 128 & 138 \\ 
  & 2015-05-08 & 1.05 & 0.9 & 118 & 128 \\ 
  & 2015-08-11 & 0.89 & 2.8 & 118 & 126 \\ 
  & 2015-12-19 & 0.86 & 2.6 & 137 & 128 \\ 
  & 2016-05-23 & 0.94 & 4.2 & 133 & 124 \\ 
  & 2016-11-18 & 1.01 & 5.8 & 148 & 124 \\ 
0708+506 & 2014-03-30 & 0.35 & 5.1 & 70 & 134 \\ 
  & 2014-09-01 & 0.44 & 5.9 & 76 & 132 \\ 
  & 2015-07-20 & 0.38 & 5.5 & 93 & 135 \\ 
  & 2015-10-02 & 0.33 & 4.8 & 89 & 133 \\ 
  & 2016-01-16 & 0.38 & 4.6 & 72 & 130 \\ 
  & 2016-06-03 & 0.47 & 3.6 & 80 & 128 \\ 
  & 2016-06-16 & 0.39 & 2.0 & 68 & 131 \\ 
0710+196 & 2009-08-19 & 0.39 & 1.5 & 109 & 94 \\ 
  & 2010-06-19 & 0.07 & $<$2.7 & \nodata & 103 \\ 
  & 2010-11-04 & 0.16 & 1.1 & 43 & 90 \\ 
  & 2011-02-27 & 0.39 & 0.6 & 109 & 96 \\ 
  & 2011-08-15 & 0.11 & 0.9 & 163 & 80 \\ 
  & 2012-09-02 & 0.16 & 0.5 & 69 & 95 \\ 
  & 2012-11-21 & 0.28 & 0.4 & 14 & 88 \\ 
  & 2013-02-28 & 0.12 & 0.9 & 164 & 90 \\ 
  & 2014-01-25 & 0.21 & 3.3 & 14 & 79 \\ 
  & 2015-01-18 & 0.09 & 0.7 & 22 & 96 \\ 
0716+332 & 2009-02-25 & 0.50 & 1.8 & 99 & 74 \\ 
  & 2009-07-23 & 0.35 & 2.4 & 4 & 90 \\ 
  & 2010-01-16 & 0.41 & 1.6 & 14 & 80 \\ 
  & 2010-03-10 & 0.44 & 2.2 & 169 & 78 \\ 
  & 2010-11-13 & 0.43 & 0.5 & 82 & 73 \\ 
  & 2011-07-24 & 0.30 & 2.4 & 22 & 77 \\ 
  & 2012-01-02 & 0.21 & 2.4 & 22 & 77 \\ 
  & 2013-02-28 & 0.12 & 1.0 & 137 & 78 \\ 
  & 2014-01-11 & 0.37 & 0.5 & 80 & 71 \\ 
  & 2015-06-16 & 0.22 & 1.0 & 36 & 92 \\ 
0716+714 & 1997-02-09 & 0.26 & 2.0 & $-$29 & 10 \\ 
  & 2003-08-28 & 2.33 & 4.8 & 42 & 26 \\ 
  & 2004-06-11 & 1.55 & 10.0 & 34 & 27 \\ 
  & 2004-10-18 & 1.72 & 4.6 & 22 & 23 \\ 
  & 2005-01-06 & 1.36 & 4.7 & 11 & 23 \\ 
  & 2005-09-16 & 1.10 & 3.0 & 2 & 17 \\ 
  & 2005-09-23 & 1.00 & 2.6 & 13 & 19 \\ 
  & 2006-05-24 & 0.49 & 4.8 & 114 & 23 \\ 
  & 2006-12-01 & 0.48 & 2.3 & $-$19 & 14 \\ 
  & 2007-02-05 & 0.95 & 2.2 & $-$25 & 13 \\ 
  & 2007-03-28 & 0.70 & 3.9 & $-$15 & 13 \\ 
  & 2007-06-10 & 0.99 & 3.7 & $-$27 & 14 \\ 
  & 2007-09-06 & 0.95 & 2.9 & $-$18 & 12 \\ 
  & 2008-05-01 & 1.10 & 1.2 & 16 & 12 \\ 
  & 2008-06-25 & 1.38 & 1.8 & $-$15 & 10 \\ 
  & 2008-07-17 & 1.90 & 1.8 & 8 & 12 \\ 
  & 2008-08-06 & 2.52 & 1.5 & $-$54 & 13 \\ 
  & 2008-09-12 & 1.69 & 1.8 & 38 & 10 \\ 
  & 2008-11-19 & 1.47 & 1.0 & 0.9 & 12 \\ 
  & 2008-12-05 & 1.23 & 2.0 & $-$18 & 8 \\ 
  & 2009-03-25 & 1.58 & 5.7 & $-$25 & 13 \\ 
  & 2009-05-28 & 0.78 & 2.1 & $-$36 & 7 \\ 
  & 2009-06-15 & 0.99 & 2.3 & $-$26 & 7 \\ 
  & 2009-07-23 & 0.94 & 1.1 & $-$14 & 9 \\ 
  & 2009-12-10 & 2.82 & 7.5 & 12 & 9 \\ 
  & 2010-02-11 & 1.82 & 5.1 & $-$57 & 11 \\ 
  & 2010-03-10 & 1.96 & 1.1 & 110 & 10 \\ 
  & 2010-07-12 & 1.74 & 1.0 & $-$9 & 7 \\ 
  & 2010-08-27 & 1.93 & 2.9 & 82 & 9 \\ 
  & 2010-09-29 & 3.10 & 2.5 & 68 & 8 \\ 
  & 2010-11-13 & 1.96 & 2.7 & 104 & 11 \\ 
  & 2010-11-29 & 1.72 & 0.6 & $-$47 & 12 \\ 
  & 2010-12-24 & 1.87 & 0.7 & $-$14 & 15 \\ 
  & 2011-02-20 & 1.76 & 1.0 & 99 & 14 \\ 
  & 2011-02-27 & 1.83 & 4.4 & 56 & 15 \\ 
  & 2011-03-05 & 2.10 & 2.7 & 46 & 12 \\ 
  & 2011-05-21 & 2.49 & 6.8 & 10 & 29 \\ 
  & 2011-07-24 & 1.32 & 6.0 & 8 & 26 \\ 
  & 2011-08-26 & 1.61 & 5.7 & $-$16 & 25 \\ 
  & 2011-10-03 & 1.35 & 6.0 & 13 & 25 \\ 
  & 2011-12-12 & 1.94 & 5.5 & 12 & 24 \\ 
  & 2011-12-29 & 1.49 & 5.2 & 22 & 18 \\ 
  & 2012-02-06 & 0.67 & 1.5 & $-$4 & 25 \\ 
  & 2012-04-29 & 0.72 & 3.4 & $-$16 & 19 \\ 
  & 2012-05-24 & 0.62 & 1.8 & 71 & 21 \\ 
  & 2012-07-12 & 0.78 & 1.0 & 0.4 & 23 \\ 
  & 2012-08-03 & 0.76 & 2.7 & $-$58 & 23 \\ 
  & 2012-09-02 & 1.19 & 1.2 & $-$63 & 25 \\ 
  & 2012-11-02 & 2.96 & 2.7 & 93 & 25 \\ 
  & 2012-11-28 & 2.87 & 3.9 & 78 & 24 \\ 
  & 2012-12-23 & 3.00 & 3.1 & 32 & 15 \\ 
  & 2013-01-21 & 2.76 & 8.2 & 18 & 20 \\ 
  & 2013-02-10 & 2.00 & 4.5 & 15 & 24 \\ 
  & 2013-02-28 & 1.48 & 2.8 & $-$8 & 30 \\ 
  & 2013-03-31 & 1.13 & 6.2 & 13 & 24 \\ 
  & 2013-05-05 & 0.85 & 1.3 & $-$0.6 & 26 \\ 
  & 2013-06-02 & 1.12 & 2.4 & $-$50 & 25 \\ 
  & 2013-07-08 & 2.60 & 3.6 & $-$19 & 23 \\ 
  & 2013-07-30 & 2.87 & 9.1 & $-$2 & 24 \\ 
  & 2013-08-20 & 2.49 & 6.9 & $-$4 & 26 \\ 
0722+145 & 2009-12-10 & 0.53 & 7.3 & 140 & 306 \\ 
  & 2010-08-27 & 0.95 & 2.7 & 103 & 307 \\ 
  & 2010-11-13 & 0.52 & 3.8 & 123 & 309 \\ 
  & 2010-12-24 & 0.44 & 4.9 & 132 & 311 \\ 
  & 2011-09-12 & 0.64 & 6.5 & 123 & 308 \\ 
  & 2013-02-28 & 0.58 & 6.5 & 100 & 304 \\ 
  & 2013-12-15 & 0.48 & 5.8 & 121 & 305 \\ 
  & 2014-11-17 & 0.66 & 6.0 & 117 & 295 \\ 
  & 2016-06-09 & 0.64 & 0.6 & 113 & 306 \\ 
  & 2016-09-17 & 0.48 & 1.4 & 100 & 308 \\ 
0723$-$008 & 2006-07-07 & 0.68 & 1.4 & 245 & 301 \\ 
  & 2007-01-06 & 0.65 & 0.8 & 252 & 298 \\ 
  & 2007-04-18 & 0.74 & 0.2 & 199 & 302 \\ 
  & 2007-08-09 & 0.62 & 0.5 & 98 & 306 \\ 
  & 2008-07-30 & 0.87 & 1.1 & 252 & 308 \\ 
  & 2009-01-07 & 1.09 & 1.4 & 269 & 304 \\ 
  & 2009-06-03 & 1.16 & 0.6 & 252 & 309 \\ 
  & 2010-09-17 & 1.20 & 1.5 & 205 & 313 \\ 
  & 2011-08-26 & 1.36 & 1.7 & 233 & 311 \\ 
  & 2012-05-24 & 1.72 & 1.1 & 225 & 315 \\ 
  & 2012-11-02 & 2.26 & 0.9 & 204 & 312 \\ 
0727$-$115 & 2003-03-01 & 3.38 & 3.0 & 94 & 278 \\ 
  & 2004-09-11 & 3.18 & 3.5 & 115 & 276 \\ 
  & 2005-05-13 & 2.99 & 1.6 & 108 & 293 \\ 
  & 2005-10-29 & 2.99 & 4.4 & 159 & 293 \\ 
  & 2006-10-06 & 4.31 & 1.6 & 176 & 294 \\ 
  & 2008-07-17 & 5.14 & 4.9 & 140 & 280 \\ 
  & 2009-02-25 & 5.78 & 1.2 & 235 & 285 \\ 
  & 2009-03-25 & 5.71 & 2.7 & 247 & 283 \\ 
  & 2009-06-15 & 5.53 & 2.2 & 120 & 282 \\ 
  & 2009-07-23 & 5.68 & 1.2 & 128 & 281 \\ 
  & 2009-10-27 & 6.55 & 0.6 & 212 & 278 \\ 
  & 2010-03-10 & 5.50 & 0.8 & 115 & 277 \\ 
  & 2010-06-19 & 4.82 & 0.9 & 96 & 280 \\ 
  & 2010-09-17 & 3.89 & 2.5 & 251 & 276 \\ 
  & 2010-11-04 & 4.12 & 1.3 & 220 & 276 \\ 
  & 2011-02-27 & 2.16 & 1.6 & 121 & 280 \\ 
  & 2012-01-02 & 1.37 & 1.3 & 250 & 267 \\ 
0730+504 & 2002-06-15 & 0.64 & 0.8 & 236 & 220 \\ 
  & 2003-06-15 & 1.06 & 1.8 & 126 & 217 \\ 
  & 2005-02-05 & 0.45 & 2.4 & 263 & 212 \\ 
  & 2005-06-15 & 0.52 & 0.4 & 187 & 209 \\ 
  & 2005-09-19 & 0.49 & 1.2 & 257 & 214 \\ 
  & 2006-05-24 & 0.43 & 2.0 & 216 & 215 \\ 
  & 2007-08-24 & 0.76 & 0.7 & 131 & 217 \\ 
  & 2008-08-25 & 0.40 & 4.6 & 230 & 210 \\ 
  & 2009-06-25 & 0.44 & 3.3 & 178 & 208 \\ 
  & 2010-11-13 & 0.49 & 4.5 & 222 & 207 \\ 
  & 2012-08-03 & 0.38 & 3.6 & 232 & 210 \\ 
  & 2012-11-11 & 0.35 & 2.5 & 239 & 212 \\ 
  & 2013-03-31 & 0.45 & 5.8 & 257 & 214 \\ 
0735+178 & 1996-01-19 & 0.51 & 1.5 & 136 & 76 \\ 
  & 1996-03-22 & 0.43 & 0.5 & $-$2 & 71 \\ 
  & 1996-05-27 & 0.45 & 1.9 & 49 & 66 \\ 
  & 1996-07-27 & 0.38 & 0.6 & 21 & 70 \\ 
  & 1996-09-27 & 0.36 & 1.8 & $-$8 & 66 \\ 
  & 1996-12-06 & 0.30 & 1.8 & $-$16 & 65 \\ 
  & 1997-04-06 & 0.29 & 0.8 & 26 & 68 \\ 
  & 1999-09-01 & 0.46 & 2.1 & 146 & 60 \\ 
  & 2002-11-23 & 0.77 & 3.1 & 98 & 60 \\ 
  & 2003-08-28 & 0.61 & 1.2 & 33 & 58 \\ 
  & 2004-08-09 & 0.48 & 1.4 & $-$8 & 62 \\ 
  & 2004-09-10 & 0.46 & 1.7 & 104 & 64 \\ 
  & 2004-12-02 & 0.48 & 1.4 & $-$13 & 59 \\ 
  & 2006-04-28 & 0.46 & 2.3 & 128 & 64 \\ 
  & 2007-03-02 & 0.36 & 2.4 & $-$14 & 66 \\ 
  & 2007-08-09 & 0.41 & 3.0 & $-$14 & 63 \\ 
  & 2008-11-26 & 0.33 & 3.0 & 138 & 68 \\ 
  & 2009-06-25 & 0.30 & 1.8 & 129 & 71 \\ 
  & 2010-07-12 & 0.29 & 1.6 & 149 & 68 \\ 
  & 2011-06-24 & 0.31 & 1.2 & 71 & 72 \\ 
  & 2011-12-12 & 0.39 & 1.7 & 117 & 73 \\ 
  & 2012-09-02 & 0.67 & 1.9 & 114 & 71 \\ 
  & 2013-03-31 & 0.78 & 2.8 & 124 & 68 \\ 
0736+017 & 2003-03-01 & 1.36 & 0.9 & 143 & 284 \\ 
  & 2004-02-11 & 2.26 & 1.5 & 195 & 292 \\ 
  & 2004-09-11 & 1.93 & 3.6 & 189 & 296 \\ 
  & 2005-01-06 & 0.77 & 1.5 & 201 & 290 \\ 
  & 2006-06-15 & 1.25 & 1.8 & 140 & 286 \\ 
  & 2007-03-02 & 1.41 & 0.8 & 114 & 270 \\ 
  & 2007-08-24 & 1.40 & 2.1 & 234 & 283 \\ 
  & 2008-05-30 & 0.42 & 1.7 & 194 & 290 \\ 
  & 2008-09-12 & 1.21 & 0.8 & 193 & 289 \\ 
  & 2009-02-25 & 1.51 & 2.2 & 229 & 285 \\ 
  & 2009-07-05 & 0.75 & 1.1 & 168 & 284 \\ 
  & 2009-12-26 & 0.69 & 1.1 & 222 & 305 \\ 
  & 2010-08-06 & 0.61 & 1.8 & 238 & 296 \\ 
  & 2010-10-15 & 0.57 & 0.4 & 240 & 296 \\ 
  & 2011-04-11 & 1.01 & 0.4 & 220 & 285 \\ 
  & 2011-05-26 & 1.12 & 0.3 & 129 & 291 \\ 
  & 2012-01-14 & 0.91 & 2.7 & 182 & 296 \\ 
  & 2012-09-27 & 0.80 & 1.4 & 210 & 303 \\ 
  & 2013-01-21 & 0.81 & 3.4 & 201 & 300 \\ 
  & 2013-07-30 & 0.57 & 0.9 & 176 & 290 \\ 
0738+313 & 2001-09-06 & 0.29 & 0.4 & 149 & 183 \\ 
  & 2003-02-05 & 0.32 & 0.5 & 127 & 183 \\ 
  & 2004-06-11 & 0.42 & $<$0.2 & \nodata & 180 \\ 
  & 2005-05-26 & 0.49 & 0.3 & 147 & 183 \\ 
  & 2005-09-16 & 0.57 & 0.5 & 207 & 180 \\ 
  & 2006-09-06 & 0.50 & 1.1 & 141 & 177 \\ 
  & 2007-08-09 & 0.54 & 1.6 & 99 & 175 \\ 
  & 2008-08-06 & 0.32 & 2.5 & 151 & 179 \\ 
  & 2009-03-25 & 0.34 & 2.6 & 134 & 178 \\ 
  & 2010-06-19 & 0.30 & 0.4 & 154 & 176 \\ 
  & 2011-06-06 & 0.29 & 1.4 & 149 & 179 \\ 
  & 2012-06-25 & 0.40 & 1.4 & 148 & 179 \\ 
  & 2012-11-28 & 0.55 & 1.1 & 150 & 180 \\ 
  & 2013-07-30 & 0.46 & 3.1 & 132 & 179 \\ 
  & 2014-02-14 & 0.45 & 2.0 & 129 & 180 \\ 
  & 2015-01-18 & 0.54 & 0.4 & 109 & 183 \\ 
  & 2015-08-11 & 0.73 & 0.3 & 178 & 182 \\ 
  & 2016-01-22 & 1.05 & 1.2 & 160 & 183 \\ 
  & 2016-06-16 & 1.12 & 1.1 & 144 & 182 \\ 
  & 2016-10-29 & 1.07 & 0.6 & 138 & 181 \\ 
0738+548 & 2011-02-27 & 0.31 & 3.0 & 134 & 222\tablenotemark{a} \\ 
  & 2011-05-21 & 0.48 & 1.8 & 128 & 220 \\ 
  & 2011-06-24 & 0.54 & 1.0 & 104 & 220 \\ 
  & 2011-08-26 & 0.59 & 2.7 & 264 & 224 \\ 
  & 2011-10-03 & 0.57 & 3.3 & 100 & 224 \\ 
  & 2013-08-20 & 0.19 & 1.3 & 154 & 235 \\ 
0742+103 & 2004-02-11 & 0.56 & $<$0.2 & \nodata & 354 \\ 
  & 2005-03-05 & 0.51 & $<$0.2 & \nodata & 323 \\ 
  & 2005-06-03 & 0.52 & $<$0.2 & \nodata & 330 \\ 
  & 2005-11-07 & 0.57 & $<$0.2 & \nodata & 337 \\ 
  & 2006-11-10 & 0.45 & $<$0.3 & \nodata & 339 \\ 
  & 2007-04-18 & 0.46 & $<$0.2 & \nodata & 341 \\ 
  & 2007-08-16 & 0.44 & $<$0.2 & \nodata & 345 \\ 
  & 2008-07-30 & 0.44 & $<$0.2 & \nodata & 336 \\ 
  & 2009-01-07 & 0.49 & $<$0.1 & \nodata & 327 \\ 
  & 2009-06-15 & 0.48 & $<$0.1 & \nodata & 327 \\ 
  & 2009-12-17 & 0.45 & $<$0.1 & \nodata & 324 \\ 
  & 2010-06-19 & 0.45 & 0.1 & 165 & 326 \\ 
  & 2011-08-15 & 0.47 & $<$0.2 & \nodata & 331 \\ 
0743$-$006 & 2010-10-15 & 0.31 & 3.0 & 121 & 44\tablenotemark{a} \\ 
  & 2011-04-11 & 0.39 & 5.5 & $-$40 & 39 \\ 
  & 2012-02-06 & 0.65 & 5.2 & 129 & 39 \\ 
  & 2012-11-21 & 0.80 & 5.3 & $-$42 & 39 \\ 
  & 2013-02-10 & 0.79 & 5.9 & $-$39 & 38 \\ 
0745+241 & 1997-02-09 & 0.39 & 1.4 & 112 & 296 \\ 
  & 2000-08-25 & 0.49 & 3.5 & 107 & 297 \\ 
  & 2002-12-13 & 0.54 & 2.2 & 126 & 299 \\ 
  & 2003-08-23 & 0.59 & 2.2 & 113 & 295 \\ 
  & 2004-05-29 & 0.55 & 0.9 & 269 & 296 \\ 
  & 2010-10-25 & 0.84 & 2.1 & 265 & 300 \\ 
  & 2011-06-24 & 0.74 & 1.0 & 239 & 297 \\ 
  & 2012-03-04 & 0.51 & 3.4 & 266 & 284 \\ 
  & 2012-11-02 & 0.51 & 1.6 & 239 & 291 \\ 
  & 2013-08-12 & 0.70 & 1.3 & 234 & 290 \\ 
0748+126 & 2003-02-05 & 1.69 & 3.4 & $-$4 & 74 \\ 
  & 2004-06-11 & 2.58 & 1.1 & 11 & 93 \\ 
  & 2005-04-21 & 2.39 & 0.8 & 150 & 93 \\ 
  & 2005-09-05 & 2.37 & 1.5 & 18 & 77 \\ 
  & 2005-09-16 & 2.33 & 1.7 & 16 & 107 \\ 
  & 2006-08-09 & 3.06 & 4.7 & 31 & 103 \\ 
  & 2007-01-06 & 2.90 & 2.9 & 23 & 106 \\ 
  & 2007-03-28 & 3.30 & 3.2 & 41 & 102 \\ 
  & 2007-09-06 & 3.09 & 2.8 & 45 & 78 \\ 
  & 2008-08-25 & 3.00 & 3.7 & 31 & 85 \\ 
  & 2009-02-25 & 2.15 & 2.6 & 35 & 74 \\ 
  & 2009-08-19 & 2.75 & 1.6 & 9 & 81 \\ 
  & 2010-07-12 & 2.08 & 3.9 & 28 & 79 \\ 
  & 2010-12-24 & 1.70 & 4.4 & 43 & 80 \\ 
  & 2011-09-12 & 2.07 & 1.5 & 28 & 76 \\ 
  & 2012-06-25 & 1.98 & 2.3 & $-$1.0 & 78 \\ 
0749+540 & 2014-05-12 & 0.55 & 5.6 & 21 & 16 \\ 
  & 2014-07-31 & 0.48 & 6.3 & 4 & 17 \\ 
  & 2015-05-18 & 0.41 & 5.4 & $-$2 & 21 \\ 
  & 2015-09-06 & 0.38 & 7.9 & $-$13 & 24 \\ 
  & 2016-03-05 & 0.41 & 9.0 & $-$15 & 23 \\ 
0752$-$116 & 2014-06-05 & 0.90 & 1.1 & 180 & 168\tablenotemark{a} \\ 
  & 2014-12-12 & 0.83 & 2.9 & 167 & 165 \\ 
  & 2015-07-20 & 0.76 & 2.8 & 155 & 165 \\ 
  & 2015-11-25 & 0.76 & 3.5 & 154 & 163 \\ 
  & 2016-03-05 & 0.71 & 1.0 & 152 & 167 \\ 
  & 2016-12-26 & 0.64 & 1.8 & 173 & 161 \\ 
0754+100 & 1999-12-27 & 0.73 & 3.3 & 7 & 33 \\ 
  & 2002-11-23 & 1.28 & 6.0 & 17 & 14 \\ 
  & 2003-08-28 & 1.27 & 6.7 & 34 & 14 \\ 
  & 2004-08-09 & 0.58 & 3.3 & 26 & 25 \\ 
  & 2004-12-02 & 0.61 & 1.0 & 73 & 27 \\ 
  & 2005-11-17 & 0.77 & 3.7 & $-$3 & 33 \\ 
  & 2006-04-28 & 0.67 & 3.7 & 37 & 31 \\ 
  & 2007-02-05 & 0.88 & 4.9 & 13 & 25 \\ 
  & 2007-07-03 & 1.08 & 7.2 & 24 & 20 \\ 
  & 2008-05-30 & 0.99 & 5.2 & 15 & 14 \\ 
  & 2008-10-03 & 0.89 & 3.6 & 42 & 12 \\ 
  & 2009-01-07 & 0.86 & 5.8 & 12 & 18 \\ 
  & 2009-01-30 & 0.87 & 4.1 & 19 & 19 \\ 
  & 2009-05-02 & 0.95 & 4.2 & 12 & 19 \\ 
  & 2009-08-19 & 1.56 & 5.8 & 26 & 18 \\ 
  & 2010-01-16 & 1.29 & 6.7 & 23 & 19 \\ 
  & 2010-06-27 & 0.99 & 5.4 & 28 & 20 \\ 
  & 2010-10-25 & 0.92 & 5.4 & 8 & 24 \\ 
  & 2011-05-21 & 1.12 & 3.4 & 5 & 23 \\ 
  & 2012-01-02 & 1.29 & 7.0 & $-$4 & 22 \\ 
0804+499 & 1997-06-01 & 0.93 & 1.6 & 44 & 121 \\ 
  & 2004-02-11 & 0.56 & 0.6 & 4 & 124 \\ 
  & 2004-11-01 & 0.68 & 1.3 & 43 & 127 \\ 
  & 2005-03-23 & 1.35 & 0.5 & $-$13 & 129 \\ 
  & 2005-05-13 & 1.42 & 0.8 & 140 & 125 \\ 
  & 2005-10-29 & 0.95 & 1.1 & 138 & 126 \\ 
  & 2006-10-06 & 0.35 & 2.0 & 63 & 127 \\ 
  & 2007-06-03 & 0.55 & 0.9 & 80 & 119 \\ 
  & 2008-11-26 & 0.50 & 2.6 & 91 & 127 \\ 
  & 2009-05-02 & 0.46 & 1.4 & 64 & 121 \\ 
  & 2010-10-15 & 0.33 & 1.0 & 49 & 123 \\ 
0805$-$077 & 2002-06-15 & 1.13 & 0.5 & 245 & 335 \\ 
  & 2004-04-10 & 0.92 & 4.0 & 189 & 329 \\ 
  & 2005-04-21 & 0.59 & 2.3 & 255 & 328 \\ 
  & 2005-07-24 & 0.61 & 3.1 & 90 & 331 \\ 
  & 2005-11-07 & 0.82 & 1.2 & 221 & 330 \\ 
  & 2006-05-24 & 0.86 & $<$0.2 & \nodata & 329 \\ 
  & 2007-06-03 & 0.94 & 1.4 & 263 & 331 \\ 
  & 2008-06-25 & 0.40 & 2.3 & 242 & 334 \\ 
  & 2008-07-30 & 0.43 & 2.1 & 244 & 337 \\ 
  & 2008-11-19 & 0.61 & 1.9 & 269 & 336 \\ 
  & 2009-02-25 & 1.01 & 2.2 & 113 & 336 \\ 
  & 2009-06-25 & 1.68 & 1.9 & 154 & 334 \\ 
  & 2009-12-26 & 1.86 & 2.9 & 167 & 328 \\ 
  & 2010-02-11 & 1.99 & 3.6 & 160 & 329 \\ 
  & 2010-08-06 & 1.67 & 3.3 & 164 & 331 \\ 
  & 2011-03-05 & 1.33 & 1.2 & 184 & 327 \\ 
  & 2011-10-03 & 1.33 & 4.3 & 236 & 334 \\ 
  & 2012-06-25 & 0.58 & 1.7 & 230 & 336 \\ 
  & 2012-11-28 & 0.55 & 2.4 & 247 & 337 \\ 
  & 2013-06-02 & 0.62 & 3.6 & 234 & 337 \\ 
0806+524 & 2004-08-12 & 0.11 & $<$3.2 & \nodata & 61 \\ 
  & 2005-06-05 & 0.10 & $<$4.4 & \nodata & 60 \\ 
  & 2011-10-03 & 0.10 & 1.6 & 71 & 82 \\ 
  & 2012-05-24 & 0.09 & $<$2.8 & \nodata & 85 \\ 
  & 2012-09-27 & 0.09 & $<$0.7 & \nodata & 81 \\ 
  & 2012-11-28 & 0.08 & 1.0 & 46 & 83 \\ 
  & 2012-12-23 & 0.09 & $<$1.1 & \nodata & 80 \\ 
  & 2013-05-05 & 0.08 & $<$1.1 & \nodata & 80 \\ 
  & 2013-08-12 & 0.07 & $<$3.7 & \nodata & 79 \\ 
  & 2014-02-27 & 0.07 & 1.5 & 158 & 74 \\ 
  & 2015-05-08 & 0.08 & 0.4 & 135 & 70 \\ 
  & 2015-10-02 & 0.09 & 0.8 & 127 & 68 \\ 
  & 2016-06-03 & 0.07 & 0.7 & 118 & 68 \\ 
  & 2016-07-16 & 0.07 & $<$0.4 & \nodata & 65 \\ 
  & 2016-09-17 & 0.09 & $<$0.3 & \nodata & 66 \\ 
  & 2016-11-18 & 0.09 & 1.2 & 24 & 63 \\ 
0808+019 & 1999-12-27 & 0.45 & 3.2 & 186 & 194 \\ 
  & 2004-02-11 & 0.42 & 8.8 & 180 & 185 \\ 
  & 2005-03-23 & 0.45 & 7.3 & 166 & 182 \\ 
  & 2005-05-26 & 0.43 & 7.2 & 174 & 183 \\ 
  & 2005-12-22 & 0.74 & 5.9 & 149 & 189 \\ 
  & 2006-08-09 & 0.72 & 7.8 & 141 & 185 \\ 
  & 2007-08-09 & 0.40 & 5.2 & 197 & 181 \\ 
  & 2008-11-26 & 1.14 & 3.8 & 130 & 186 \\ 
  & 2009-12-17 & 0.85 & 3.6 & 134 & 191 \\ 
  & 2010-08-27 & 0.78 & 5.4 & 180 & 186 \\ 
  & 2010-11-13 & 0.90 & 3.9 & 197 & 184 \\ 
  & 2011-07-24 & 0.88 & 3.9 & 148 & 197 \\ 
0814+425 & 1997-02-09 & 0.83 & 2.1 & 96 & 91 \\ 
  & 1997-11-11 & 0.94 & 3.5 & 161 & 90 \\ 
  & 2004-02-11 & 0.63 & 1.8 & 75 & 93 \\ 
  & 2005-03-05 & 0.37 & 1.0 & 70 & 101 \\ 
  & 2005-06-03 & 0.41 & 1.2 & 61 & 103 \\ 
  & 2005-11-07 & 0.42 & 1.7 & 24 & 103 \\ 
  & 2006-11-10 & 0.57 & 1.5 & 43 & 104 \\ 
  & 2007-08-09 & 0.94 & 4.3 & 5 & 105 \\ 
  & 2008-10-03 & 0.89 & 5.1 & 8 & 103 \\ 
  & 2008-12-05 & 0.95 & 1.5 & 16 & 102 \\ 
  & 2009-05-28 & 1.40 & 1.7 & 182 & 96 \\ 
  & 2009-12-10 & 1.69 & 4.5 & 179 & 90 \\ 
  & 2010-09-29 & 1.15 & 6.0 & 149 & 89 \\ 
  & 2010-11-29 & 1.19 & 3.7 & 161 & 85 \\ 
  & 2011-07-15 & 1.16 & 2.7 & 130 & 76 \\ 
  & 2011-12-12 & 1.08 & 3.6 & 148 & 77 \\ 
  & 2012-05-24 & 0.79 & 2.5 & 174 & 79 \\ 
  & 2013-08-20 & 0.42 & 3.5 & 151 & 85 \\ 
0815$-$094 & 2013-12-15 & 0.11 & 1.1 & 243 & 1 \\ 
  & 2014-02-14 & 0.10 & 0.3 & 266 & 359 \\ 
  & 2014-03-30 & 0.11 & 0.3 & 161 & 2 \\ 
  & 2014-07-31 & 0.10 & $<$0.3 & \nodata & 355 \\ 
  & 2015-06-16 & 0.13 & 0.5 & 96 & 358 \\ 
  & 2015-12-19 & 0.11 & 1.4 & 114 & 357 \\ 
  & 2016-06-09 & 0.12 & 0.9 & 121 & 357 \\ 
  & 2016-10-29 & 0.12 & 2.4 & 136 & 360 \\ 
0821+394 & 2002-05-31 & 1.22 & 3.9 & 174 & 312 \\ 
  & 2003-06-15 & 0.89 & 3.2 & 180 & 315 \\ 
  & 2010-09-29 & 0.75 & 2.5 & 202 & 303 \\ 
  & 2011-03-05 & 0.93 & 4.5 & 193 & 308 \\ 
  & 2011-10-03 & 0.60 & 2.6 & 194 & 299 \\ 
  & 2012-07-12 & 0.57 & 1.0 & 159 & 311 \\ 
  & 2013-06-02 & 0.70 & 2.7 & 172 & 312 \\ 
0823+033 & 1997-02-09 & 0.82 & 7.1 & 44 & 29 \\ 
  & 2000-09-24 & 0.57 & 7.8 & 40 & 35 \\ 
  & 2003-06-15 & 0.87 & 1.9 & 27 & 35 \\ 
  & 2005-02-05 & 1.60 & 4.2 & 60 & 29 \\ 
  & 2005-06-15 & 1.45 & 4.9 & 74 & 29 \\ 
  & 2005-09-19 & 1.24 & 2.5 & 62 & 31 \\ 
  & 2005-12-22 & 1.21 & 1.9 & $-$29 & 31 \\ 
  & 2006-06-15 & 1.56 & 4.2 & 2 & 32 \\ 
  & 2007-03-02 & 1.17 & 7.2 & 43 & 32 \\ 
  & 2007-07-03 & 1.69 & 7.2 & 55 & 27 \\ 
  & 2007-08-16 & 1.79 & 7.0 & 56 & 27 \\ 
  & 2008-08-25 & 1.13 & 5.5 & 43 & 37 \\ 
  & 2008-12-05 & 1.75 & 6.1 & 14 & 38 \\ 
  & 2009-07-05 & 0.67 & 5.3 & 41 & 38 \\ 
  & 2009-12-26 & 0.47 & 4.2 & 60 & 34 \\ 
  & 2010-09-27 & 0.56 & 3.7 & 97 & 34 \\ 
  & 2011-07-24 & 0.59 & 3.1 & $-$48 & 34 \\ 
  & 2012-04-29 & 0.55 & 0.7 & $-$25 & 34 \\ 
0823$-$223 & 2009-10-27 & 0.50 & 4.3 & 177 & 158 \\ 
  & 2010-06-19 & 0.60 & 3.0 & 181 & 156 \\ 
  & 2010-11-20 & 0.45 & 2.9 & 167 & 153 \\ 
  & 2011-09-12 & 0.59 & 4.9 & 152 & 156 \\ 
  & 2012-08-03 & 1.01 & 5.6 & 142 & 142 \\ 
  & 2013-07-22 & 0.72 & 3.4 & 140 & 128 \\ 
0827+243 & 2002-05-31 & 1.65 & 0.1 & 157 & 114 \\ 
  & 2002-06-27 & 1.81 & 1.7 & 195 & 114 \\ 
  & 2002-07-03 & 1.81 & 1.9 & 202 & 114 \\ 
  & 2002-11-15 & 1.45 & 2.8 & 44 & 113 \\ 
  & 2003-05-09 & 0.95 & 2.5 & 204 & 112 \\ 
  & 2003-05-26 & 1.01 & 1.9 & 182 & 111 \\ 
  & 2003-08-27 & 1.43 & 5.6 & 42 & 118 \\ 
  & 2004-08-12 & 1.31 & 1.8 & 186 & 110 \\ 
  & 2005-01-06 & 0.78 & 2.4 & 203 & 112 \\ 
  & 2005-02-14 & 0.79 & 3.0 & 190 & 96 \\ 
  & 2005-04-21 & 0.76 & 2.7 & 180 & 99 \\ 
  & 2005-05-21 & 0.64 & 3.3 & 182 & 98 \\ 
  & 2005-07-14 & 0.73 & 1.2 & 200 & 103 \\ 
  & 2005-08-29 & 0.76 & 1.9 & 186 & 103 \\ 
  & 2005-11-07 & 0.71 & 4.7 & 195 & 107 \\ 
  & 2006-05-24 & 0.59 & 3.8 & 194 & 108 \\ 
  & 2007-06-03 & 0.55 & 0.8 & 41 & 109 \\ 
  & 2008-11-19 & 1.17 & 2.3 & 205 & 107 \\ 
  & 2010-08-27 & 1.08 & 0.2 & 98 & 124 \\ 
  & 2010-10-15 & 1.60 & 2.4 & 90 & 130 \\ 
  & 2011-06-06 & 1.15 & 3.7 & 46 & 128 \\ 
  & 2012-03-04 & 1.04 & 1.2 & 45 & 129 \\ 
  & 2012-11-11 & 0.65 & 3.0 & 34 & 124 \\ 
  & 2012-12-10 & 0.59 & 3.6 & 30 & 127 \\ 
0829+046 & 1999-12-27 & 0.55 & 3.3 & 97 & 61 \\ 
  & 2000-06-29 & 0.49 & 1.2 & 64 & 63 \\ 
  & 2001-03-23 & 1.03 & 2.7 & 87 & 66 \\ 
  & 2003-08-28 & 0.39 & 5.5 & 56 & 67 \\ 
  & 2003-09-27 & 0.33 & 5.6 & 65 & 69 \\ 
  & 2004-06-19 & 0.57 & 5.2 & 48 & 62 \\ 
  & 2005-03-09 & 0.29 & 3.4 & 58 & 64 \\ 
  & 2005-03-23 & 0.28 & 5.5 & 58 & 62 \\ 
  & 2005-05-04 & 0.28 & 2.2 & 50 & 62 \\ 
  & 2005-06-18 & 0.29 & 2.5 & 52 & 61 \\ 
  & 2005-07-24 & 0.33 & 3.6 & 55 & 61 \\ 
  & 2005-12-22 & 0.35 & 5.2 & 60 & 64 \\ 
  & 2006-07-07 & 0.33 & 3.4 & 70 & 62 \\ 
  & 2007-02-05 & 0.55 & 4.8 & 66 & 62 \\ 
  & 2007-07-03 & 0.50 & 2.0 & 65 & 64 \\ 
  & 2007-09-06 & 0.40 & 4.1 & 66 & 61 \\ 
  & 2008-06-25 & 0.28 & 2.7 & 135 & 65 \\ 
  & 2009-02-25 & 0.38 & 0.8 & 7 & 69 \\ 
  & 2009-10-27 & 0.30 & 1.3 & 150 & 61 \\ 
  & 2010-09-27 & 0.41 & 0.4 & 139 & 60 \\ 
  & 2011-08-15 & 0.64 & 3.3 & 56 & 57 \\ 
  & 2012-02-06 & 0.58 & 5.1 & 32 & 67 \\ 
0834$-$201 & 2006-03-09 & 2.00 & 0.8 & 103 & 278 \\ 
  & 2006-12-01 & 1.33 & $<$0.2 & \nodata & 265 \\ 
  & 2008-05-30 & 0.88 & 1.0 & 145 & 258 \\ 
  & 2008-11-26 & 0.97 & 1.6 & 159 & 258 \\ 
  & 2009-01-30 & 0.89 & 0.8 & 160 & 256 \\ 
  & 2009-03-25 & 0.84 & 1.6 & 136 & 267 \\ 
  & 2009-07-23 & 0.55 & 0.7 & 147 & 263 \\ 
  & 2011-02-20 & 0.20 & 0.9 & 99 & 267 \\ 
0836+710 & 1997-06-01 & 1.60 & 0.5 & 90 & 220 \\ 
  & 1999-09-01 & 1.40 & 0.6 & 174 & 222 \\ 
  & 2003-03-29 & 1.05 & 0.6 & 244 & 221 \\ 
  & 2004-09-11 & 0.87 & 1.9 & 92 & 223 \\ 
  & 2005-05-26 & 0.64 & 1.2 & 269 & 221 \\ 
  & 2005-10-29 & 0.98 & 0.4 & 104 & 221 \\ 
  & 2006-09-06 & 1.56 & 1.7 & 228 & 221 \\ 
  & 2007-08-09 & 1.04 & 1.3 & 224 & 221 \\ 
  & 2008-07-30 & 0.91 & 0.9 & 221 & 220 \\ 
  & 2009-05-02 & 1.02 & 0.2 & 93 & 220 \\ 
  & 2010-10-25 & 1.66 & 0.07 & 142 & 220 \\ 
  & 2011-05-21 & 1.74 & 0.4 & 100 & 220 \\ 
  & 2011-12-12 & 2.14 & 0.2 & 90 & 222 \\ 
  & 2012-01-14 & 2.15 & 0.8 & 132 & 220 \\ 
  & 2012-09-02 & 1.89 & 1.3 & 193 & 215 \\ 
  & 2013-05-05 & 1.37 & 0.7 & 124 & 217 \\ 
  & 2014-02-14 & 1.00 & 2.5 & 154 & 219 \\ 
  & 2015-01-18 & 0.98 & 0.5 & 193 & 220 \\ 
  & 2015-09-06 & 1.34 & 0.4 & 192 & 220 \\ 
  & 2015-12-19 & 1.44 & 0.09 & 263 & 220 \\ 
  & 2016-03-05 & 1.38 & 0.1 & 94 & 220 \\ 
  & 2016-06-16 & 1.43 & 0.6 & 136 & 219 \\ 
  & 2016-11-18 & 1.13 & 0.4 & 148 & 224 \\ 
0837+012 & 2012-01-02 & 0.24 & 1.7 & 164 & 265 \\ 
  & 2012-06-25 & 0.25 & 3.0 & 149 & 256 \\ 
  & 2012-11-21 & 0.27 & 0.9 & 190 & 253 \\ 
  & 2013-03-31 & 0.35 & 1.8 & 186 & 257 \\ 
  & 2013-07-30 & 0.28 & 2.2 & 172 & 246 \\ 
  & 2013-08-12 & 0.25 & 2.4 & 169 & 239 \\ 
0838+133 & 1999-08-30 & 0.58 & 0.5 & 142 & 82 \\ 
  & 2008-05-30 & 0.38 & 0.4 & 2 & 85 \\ 
  & 2009-06-15 & 0.64 & 0.7 & 46 & 85 \\ 
  & 2010-02-11 & 0.94 & 0.5 & 11 & 84 \\ 
  & 2011-04-11 & 0.82 & 0.4 & 109 & 91 \\ 
  & 2012-06-25 & 0.75 & 1.0 & 173 & 93 \\ 
  & 2014-11-18 & 0.49 & 3.5 & 120 & 100 \\ 
0845$-$068 & 2014-06-05 & 0.25 & 0.5 & 124 & 54 \\ 
  & 2014-12-12 & 0.33 & 3.8 & 118 & 67 \\ 
  & 2015-06-16 & 0.32 & 1.5 & 96 & 53 \\ 
  & 2015-09-06 & 0.21 & 2.1 & 81 & 70 \\ 
  & 2016-06-03 & 0.16 & 3.2 & 129 & 60 \\ 
  & 2016-08-09 & 0.14 & 1.3 & 138 & 64 \\ 
0846+513 & 2011-05-26 & 0.19 & 0.9 & 150 & 103 \\ 
  & 2011-07-15 & 0.16 & 1.8 & 86 & 103 \\ 
  & 2012-01-02 & 0.18 & 2.5 & 173 & 103 \\ 
  & 2012-06-25 & 0.25 & 3.0 & 167 & 101 \\ 
  & 2012-11-02 & 0.26 & 1.6 & 155 & 102 \\ 
  & 2013-01-21 & 0.21 & 1.1 & 168 & 101 \\ 
  & 2013-07-08 & 0.31 & 1.1 & 45 & 105 \\ 
  & 2014-02-08 & 0.30 & 1.0 & 4 & 100 \\ 
  & 2014-05-04 & 0.31 & 2.5 & 173 & 98 \\ 
  & 2014-06-30 & 0.26 & 0.8 & 37 & 99 \\ 
  & 2014-08-28 & 0.27 & 0.8 & 182 & 100 \\ 
  & 2014-12-15 & 0.41 & 0.7 & 114 & 102 \\ 
  & 2015-02-20 & 0.38 & 0.3 & 110 & 97 \\ 
  & 2015-06-18 & 0.22 & 1.3 & 98 & 96 \\ 
0847$-$120 & 2006-02-12 & 0.59 & 1.8 & 144 & 86 \\ 
  & 2006-12-01 & 0.41 & 1.0 & $-$8 & 84 \\ 
  & 2007-03-28 & 0.56 & 0.5 & 30 & 78 \\ 
  & 2007-08-24 & 0.68 & 2.1 & 9 & 76 \\ 
  & 2008-06-25 & 0.81 & 3.6 & 98 & 74 \\ 
  & 2009-01-07 & 0.32 & 2.8 & 126 & 73 \\ 
  & 2009-06-03 & 0.66 & 1.4 & 104 & 72 \\ 
  & 2010-01-16 & 0.36 & 1.7 & 90 & 59 \\ 
  & 2010-08-06 & 1.43 & 0.7 & 83 & 60 \\ 
  & 2010-11-04 & 1.11 & 2.8 & 131 & 52 \\ 
  & 2011-06-24 & 0.54 & 0.8 & 32 & 57 \\ 
0850+581 & 2004-06-28 & 0.09 & 0.9 & 70 & 151 \\ 
  & 2007-03-02 & 0.04 & $<$3.2 & \nodata & 153 \\ 
  & 2008-09-12 & 0.16 & $<$0.6 & \nodata & 152 \\ 
  & 2009-12-17 & 0.15 & 0.8 & 86 & 152 \\ 
  & 2010-11-04 & 0.22 & 0.4 & 228 & 152 \\ 
0851+202 & 1996-01-19 & 1.57 & 4.0 & 194 & 279 \\ 
  & 1996-03-22 & 1.01 & 2.1 & 190 & 265 \\ 
  & 1996-05-27 & 1.13 & 2.7 & 198 & 267 \\ 
  & 1996-06-22 & 0.92 & 0.2 & 155 & 267 \\ 
  & 1996-07-27 & 0.91 & 2.8 & 164 & 266 \\ 
  & 1996-09-27 & 1.33 & 2.0 & 127 & 265 \\ 
  & 1996-12-06 & 1.12 & 1.5 & 230 & 263 \\ 
  & 1997-02-09 & 0.97 & 1.1 & 231 & 265 \\ 
  & 1997-11-11 & 1.51 & 1.9 & 102 & 259 \\ 
  & 1997-12-07 & 1.23 & 1.8 & 91 & 255 \\ 
  & 1998-01-02 & 1.46 & 1.5 & 150 & 255 \\ 
  & 1998-01-03 & 1.33 & 1.9 & 144 & 253 \\ 
  & 1998-01-19 & 1.19 & 2.2 & 153 & 255 \\ 
  & 1998-04-27 & 1.81 & 4.7 & 167 & 252 \\ 
  & 1998-05-29 & 1.78 & 1.2 & 198 & 250 \\ 
  & 1998-10-25 & 1.05 & 3.5 & 165 & 253 \\ 
  & 1999-01-07 & 1.52 & 0.7 & 172 & 253 \\ 
  & 1999-02-08 & 1.64 & 1.5 & 231 & 251 \\ 
  & 1999-07-24 & 1.31 & 4.6 & 191 & 248 \\ 
  & 1999-10-16 & 0.90 & 3.1 & 180 & 251 \\ 
  & 1999-12-23 & 1.18 & 6.5 & 158 & 252 \\ 
  & 1999-12-31 & 1.13 & 6.7 & 159 & 252 \\ 
  & 2000-04-07 & 1.03 & 1.9 & 135 & 250 \\ 
  & 2000-06-27 & 0.86 & 0.8 & 150 & 252 \\ 
  & 2000-06-29 & 0.93 & 0.5 & 148 & 250 \\ 
  & 2000-08-25 & 1.00 & 0.7 & 143 & 253 \\ 
  & 2001-03-05 & 1.88 & 3.2 & 130 & 251 \\ 
  & 2001-06-30 & 2.77 & 1.2 & 198 & 242 \\ 
  & 2001-11-02 & 1.98 & 0.2 & 127 & 239 \\ 
  & 2002-01-07 & 2.00 & 4.5 & 172 & 242 \\ 
  & 2002-06-27 & 2.61 & 1.4 & 136 & 243 \\ 
  & 2002-07-03 & 2.70 & 1.3 & 255 & 244 \\ 
  & 2002-07-19 & 2.90 & 0.5 & 266 & 244 \\ 
  & 2002-10-09 & 3.26 & 1.6 & 200 & 243 \\ 
  & 2002-11-15 & 3.00 & 2.3 & 199 & 242 \\ 
  & 2003-05-10 & 2.69 & 4.4 & 141 & 239 \\ 
  & 2003-05-26 & 2.06 & 3.9 & 140 & 239 \\ 
  & 2003-08-28 & 1.83 & 4.9 & 138 & 240 \\ 
  & 2004-04-01 & 3.76 & 2.9 & 192 & 240 \\ 
  & 2004-08-09 & 3.55 & 3.0 & 146 & 234 \\ 
  & 2004-12-02 & 2.06 & 6.7 & 140 & 237 \\ 
  & 2005-02-14 & 2.03 & 7.2 & 138 & 236 \\ 
  & 2005-03-13 & 1.80 & 6.2 & 140 & 238 \\ 
  & 2005-05-14 & 1.74 & 2.7 & 145 & 234 \\ 
  & 2005-05-19 & 1.64 & 4.5 & 140 & 237 \\ 
  & 2005-05-21 & 1.81 & 5.1 & 139 & 235 \\ 
  & 2005-06-03 & 1.90 & 4.4 & 144 & 234 \\ 
  & 2005-07-14 & 2.70 & 3.5 & 134 & 234 \\ 
  & 2005-08-29 & 2.92 & 4.3 & 127 & 233 \\ 
  & 2006-04-28 & 4.26 & 3.5 & 181 & 227 \\ 
  & 2007-01-06 & 2.28 & 4.1 & 178 & 228 \\ 
  & 2007-03-02 & 1.74 & 4.7 & 162 & 229 \\ 
  & 2007-04-18 & 1.27 & 8.4 & 168 & 231 \\ 
  & 2007-06-10 & 1.20 & 4.6 & 170 & 233 \\ 
  & 2007-09-06 & 1.57 & 6.4 & 160 & 233 \\ 
  & 2008-01-12 & 2.22 & 5.1 & 163 & 236 \\ 
  & 2008-05-01 & 2.55 & 3.2 & 155 & 234 \\ 
  & 2008-07-05 & 2.75 & 1.9 & 163 & 233 \\ 
  & 2008-07-17 & 2.79 & 3.2 & 176 & 232 \\ 
  & 2008-08-06 & 2.73 & 1.9 & 180 & 232 \\ 
  & 2008-09-12 & 2.59 & 1.1 & 169 & 228 \\ 
  & 2008-11-19 & 2.33 & 6.1 & 157 & 231 \\ 
  & 2009-03-25 & 4.18 & 4.0 & 166 & 227 \\ 
  & 2009-05-28 & 3.96 & 5.9 & 156 & 223 \\ 
  & 2009-08-19 & 5.36 & 5.1 & 157 & 224 \\ 
  & 2009-10-25 & 5.96 & 7.9 & 169 & 222 \\ 
  & 2010-05-24 & 3.66 & 1.8 & 138 & 227 \\ 
  & 2010-07-09 & 3.64 & 2.6 & 138 & 223 \\ 
  & 2010-08-28 & 2.14 & 4.1 & 157 & 229 \\ 
  & 2010-10-18 & 3.78 & 5.9 & 138 & 227 \\ 
  & 2011-02-27 & 4.45 & 7.9 & 147 & 234 \\ 
  & 2011-08-26 & 4.05 & 2.0 & 134 & 244 \\ 
  & 2011-09-28 & 3.48 & 5.9 & 137 & 239 \\ 
  & 2011-11-28 & 4.69 & 7.6 & 139 & 236 \\ 
  & 2011-12-29 & 4.53 & 6.4 & 132 & 235 \\ 
  & 2012-05-24 & 3.65 & 10.8 & 143 & 251 \\ 
  & 2012-10-12 & 2.43 & 9.6 & 126 & 288 \\ 
  & 2012-10-19 & 2.72 & 8.7 & 125 & 250 \\ 
  & 2012-10-26 & 2.82 & 9.4 & 130 & 282 \\ 
  & 2012-11-11 & 2.88 & 9.5 & 135 & 278 \\ 
  & 2012-11-16 & 2.34 & 8.9 & 131 & 291 \\ 
  & 2013-05-05 & 3.55 & 1.8 & 136 & 260 \\ 
  & 2014-01-11 & 1.81 & 2.0 & 164 & 269 \\ 
  & 2014-02-08 & 1.92 & 0.6 & 111 & 277 \\ 
  & 2014-05-04 & 3.19 & 1.1 & 160 & 274 \\ 
  & 2014-06-30 & 4.96 & 6.7 & 169 & 271 \\ 
  & 2014-08-28 & 3.51 & 5.9 & 147 & 269 \\ 
  & 2014-09-01 & 3.67 & 8.1 & 157 & 272 \\ 
  & 2014-11-18 & 3.69 & 7.7 & 144 & 267 \\ 
  & 2014-12-15 & 4.23 & 5.0 & 141 & 270 \\ 
  & 2015-02-20 & 5.92 & 0.3 & 270 & 266 \\ 
  & 2015-06-18 & 2.25 & 2.2 & 174 & 278 \\ 
  & 2015-07-20 & 2.54 & 4.4 & 150 & 277 \\ 
  & 2016-01-16 & 2.67 & 2.5 & 120 & 278 \\ 
  & 2016-06-16 & 4.47 & 5.7 & 120 & 285 \\ 
  & 2016-09-26 & 5.98 & 3.2 & 230 & 278 \\ 
  & 2016-11-12 & 5.85 & 5.1 & 196 & 275 \\ 
0854$-$108 & 2009-12-26 & 0.27 & 6.7 & 91 & 255 \\ 
  & 2010-09-17 & 0.29 & 3.4 & 248 & 251 \\ 
  & 2011-08-15 & 0.28 & 3.8 & 264 & 246 \\ 
  & 2012-07-12 & 0.48 & 5.8 & 254 & 257 \\ 
  & 2013-06-02 & 0.38 & 6.1 & 259 & 255 \\ 
  & 2014-01-25 & 0.45 & 6.2 & 255 & 248 \\ 
  & 2014-12-12 & 0.41 & 4.3 & 260 & 240 \\ 
  & 2015-12-19 & 0.29 & 1.4 & 93 & 243 \\ 
  & 2016-11-12 & 0.13 & 0.6 & 223 & 241 \\ 
0859+210 & 2014-05-12 & 0.16 & 3.2 & 204 & 150 \\ 
  & 2014-11-17 & 0.13 & 0.6 & 166 & 147 \\ 
  & 2015-07-20 & 0.13 & 1.7 & 142 & 148 \\ 
  & 2016-01-16 & 0.15 & 1.5 & 138 & 140 \\ 
  & 2016-06-09 & 0.18 & 1.7 & 160 & 145 \\ 
  & 2016-12-26 & 0.21 & 0.9 & 142 & 150 \\ 
0859$-$140 & 2006-02-12 & 0.44 & 1.1 & 231 & 157 \\ 
  & 2008-09-12 & 0.45 & 0.7 & 236 & 152 \\ 
  & 2009-12-17 & 0.30 & 0.4 & 65 & 147 \\ 
  & 2012-03-27 & 0.33 & $<$0.2 & \nodata & 152 \\ 
  & 2012-11-21 & 0.32 & 0.7 & 223 & 151 \\ 
  & 2013-02-10 & 0.27 & 0.5 & 60 & 151 \\ 
  & 2013-07-22 & 0.23 & 0.9 & 234 & 153 \\ 
0903$-$088 & 2014-02-27 & 0.13 & 4.3 & 104 & 115 \\ 
  & 2014-09-01 & 0.14 & 6.5 & 104 & 121 \\ 
  & 2015-05-18 & 0.25 & 4.6 & 108 & 110 \\ 
  & 2015-08-11 & 0.23 & 4.3 & 92 & 120 \\ 
  & 2016-01-16 & 0.19 & 5.5 & 99 & 119 \\ 
0906+015 & 2003-03-29 & 1.72 & 5.5 & $-$35 & 49 \\ 
  & 2004-09-11 & 1.84 & 1.1 & $-$15 & 42 \\ 
  & 2005-05-13 & 1.98 & 3.5 & $-$34 & 41 \\ 
  & 2005-10-29 & 1.65 & 0.5 & 3 & 44 \\ 
  & 2006-10-06 & 0.60 & 1.3 & 132 & 45 \\ 
  & 2007-03-28 & 0.52 & 1.7 & 38 & 45 \\ 
  & 2007-07-03 & 0.45 & 1.9 & 10 & 43 \\ 
  & 2007-08-16 & 0.56 & 1.8 & $-$10 & 45 \\ 
  & 2008-06-25 & 0.88 & 1.3 & 114 & 45 \\ 
  & 2008-11-26 & 0.82 & 3.9 & $-$45 & 45 \\ 
  & 2009-05-28 & 0.86 & 2.5 & 130 & 45 \\ 
  & 2009-12-26 & 0.57 & 5.0 & $-$38 & 39 \\ 
  & 2010-06-19 & 0.64 & 2.6 & 134 & 43 \\ 
  & 2010-08-06 & 0.81 & 1.9 & 129 & 44 \\ 
  & 2010-11-20 & 1.56 & 1.2 & 131 & 42 \\ 
  & 2011-02-27 & 1.90 & 0.9 & 23 & 38 \\ 
  & 2011-05-26 & 1.51 & 2.0 & 83 & 39 \\ 
  & 2011-12-29 & 1.13 & 1.6 & $-$23 & 43 \\ 
  & 2012-08-03 & 1.07 & 2.9 & 127 & 45 \\ 
  & 2012-11-28 & 0.73 & 1.6 & 127 & 46 \\ 
  & 2013-01-21 & 0.89 & 1.3 & 124 & 46 \\ 
  & 2013-07-08 & 1.45 & 2.2 & 120 & 46 \\ 
  & 2013-08-20 & 1.64 & 2.0 & 133 & 46 \\ 
0912+297 & 2012-02-06 & 0.05 & $<$7.0 & \nodata & 46 \\ 
  & 2014-01-25 & 0.08 & 2.8 & 202 & 207 \\ 
  & 2014-06-05 & 0.07 & $<$0.4 & \nodata & 206 \\ 
  & 2015-05-08 & 0.06 & 0.6 & 160 & 202 \\ 
  & 2015-11-25 & 0.06 & 0.6 & 109 & 207 \\ 
  & 2016-07-16 & 0.05 & 1.1 & 198 & 203 \\ 
  & 2016-09-17 & 0.05 & $<$0.9 & \nodata & 213 \\ 
0916+864 & 2014-06-05 & 0.29 & 1.7 & 104 & 293\tablenotemark{a} \\ 
  & 2015-01-18 & 0.27 & 5.0 & 104 & 298 \\ 
  & 2015-05-08 & 0.22 & 0.7 & 109 & 302 \\ 
  & 2015-09-06 & 0.13 & 2.9 & 115 & 302 \\ 
  & 2016-05-23 & 0.10 & 1.1 & 117 & 299 \\ 
0917+449 & 2000-06-29 & 0.91 & 2.2 & 258 & 177 \\ 
  & 2001-03-23 & 0.76 & 1.0 & 236 & 181 \\ 
  & 2009-02-25 & 1.64 & 3.4 & 129 & 176 \\ 
  & 2009-06-25 & 1.70 & 3.7 & 120 & 174 \\ 
  & 2009-12-17 & 1.72 & 2.3 & 262 & 175 \\ 
  & 2010-08-27 & 1.68 & 3.2 & 228 & 177 \\ 
  & 2011-05-21 & 1.60 & 1.3 & 183 & 175 \\ 
  & 2011-08-15 & 1.64 & 2.1 & 166 & 175 \\ 
  & 2012-02-06 & 1.58 & 2.1 & 153 & 176 \\ 
  & 2013-08-12 & 0.89 & 3.0 & 111 & 177 \\ 
0917+624 & 1997-06-01 & 0.66 & 1.2 & 101 & 325 \\ 
  & 2002-06-15 & 0.52 & 3.8 & 209 & 334 \\ 
  & 2003-06-15 & 0.32 & 3.3 & 212 & 323 \\ 
  & 2005-02-05 & 0.58 & 2.4 & 216 & 320 \\ 
  & 2005-06-15 & 0.71 & 2.7 & 229 & 322 \\ 
  & 2005-09-19 & 0.80 & 3.9 & 236 & 324 \\ 
  & 2006-08-09 & 0.69 & 1.8 & 105 & 331 \\ 
  & 2007-06-03 & 0.68 & 0.8 & 95 & 299 \\ 
  & 2007-09-06 & 0.61 & 1.6 & 267 & 299 \\ 
  & 2008-05-01 & 0.69 & 2.6 & 112 & 310 \\ 
  & 2008-07-17 & 0.72 & 3.1 & 120 & 308 \\ 
  & 2009-01-30 & 0.77 & 4.5 & 128 & 311 \\ 
  & 2009-07-05 & 0.66 & 3.3 & 132 & 312 \\ 
  & 2010-01-16 & 0.51 & 1.8 & 132 & 312 \\ 
  & 2010-11-04 & 0.48 & 2.8 & 128 & 315 \\ 
  & 2011-08-26 & 0.53 & 3.4 & 152 & 315 \\ 
  & 2012-08-03 & 0.50 & 4.8 & 134 & 315 \\ 
  & 2012-11-28 & 0.47 & 2.8 & 140 & 315 \\ 
  & 2013-06-02 & 0.48 & 4.1 & 129 & 316 \\ 
0923+392 & 1998-01-03 & 0.13 & $<$3.6 & \nodata & 100 \\ 
  & 1998-01-19 & 0.14 & $<$4.2 & \nodata & 99 \\ 
  & 1998-05-29 & 0.15 & $<$2.7 & \nodata & 101 \\ 
  & 1998-10-25 & 0.15 & $<$2.0 & \nodata & 99 \\ 
  & 1999-02-08 & 0.14 & $<$1.6 & \nodata & 98 \\ 
  & 1999-11-13 & 0.13 & $<$10.1 & \nodata & 98 \\ 
  & 1999-12-31 & 0.14 & $<$1.4 & \nodata & 96 \\ 
  & 2000-04-07 & 0.12 & $<$2.6 & \nodata & 93 \\ 
  & 2000-06-27 & 0.14 & $<$1.7 & \nodata & 96 \\ 
  & 2002-07-19 & 0.19 & $<$0.7 & \nodata & 93 \\ 
  & 2002-10-09 & 0.18 & $<$1.4 & \nodata & 90 \\ 
  & 2002-11-02 & 0.18 & $<$1.0 & \nodata & 94 \\ 
  & 2003-01-06 & 0.17 & $<$1.5 & \nodata & 90 \\ 
  & 2004-02-11 & 0.18 & $<$0.9 & \nodata & 99 \\ 
  & 2005-02-05 & 0.26 & $<$1.1 & \nodata & 96 \\ 
  & 2005-05-26 & 0.21 & $<$1.0 & \nodata & 97 \\ 
  & 2005-09-19 & 0.20 & $<$0.8 & \nodata & 98 \\ 
  & 2006-07-07 & 0.15 & $<$1.7 & \nodata & 98 \\ 
  & 2007-02-05 & 0.16 & $<$1.7 & \nodata & 99 \\ 
  & 2007-07-03 & 0.16 & $<$1.3 & \nodata & 98 \\ 
  & 2008-07-17 & 0.14 & $<$1.3 & \nodata & 97 \\ 
  & 2009-01-30 & 0.12 & $<$1.2 & \nodata & 96 \\ 
  & 2009-07-05 & 0.11 & $<$2.1 & \nodata & 99 \\ 
  & 2010-02-11 & 0.14 & $<$1.6 & \nodata & 97 \\ 
  & 2010-10-25 & 0.11 & $<$1.3 & \nodata & 95 \\ 
  & 2011-07-24 & 0.17 & $<$1.8 & \nodata & 95 \\ 
  & 2012-06-25 & 0.15 & $<$2.6 & \nodata & 93 \\ 
0925+504 & 2011-10-03 & 0.44 & 8.8 & 121 & 112 \\ 
  & 2012-04-29 & 0.42 & 8.5 & 119 & 113 \\ 
  & 2012-09-27 & 0.26 & 6.1 & 114 & 115 \\ 
  & 2013-01-21 & 0.26 & 7.4 & 106 & 114 \\ 
  & 2013-07-22 & 0.26 & 8.0 & 100 & 114 \\ 
  & 2014-02-14 & 0.24 & 10.2 & 93 & 112 \\ 
  & 2015-01-18 & 0.31 & 10.6 & 106 & 106 \\ 
  & 2015-10-02 & 0.50 & 14.3 & 104 & 106 \\ 
  & 2016-03-05 & 0.54 & 11.7 & 103 & 109 \\ 
  & 2016-08-09 & 0.28 & 6.0 & 102 & 106 \\ 
  & 2016-11-18 & 0.26 & 7.8 & 100 & 110 \\ 
0938$-$076 & 2014-07-31 & 0.06 & $<$0.6 & \nodata & 168\tablenotemark{a} \\ 
  & 2015-05-08 & 0.07 & $<$0.4 & \nodata & 169 \\ 
  & 2015-08-11 & 0.07 & $<$0.5 & \nodata & 168 \\ 
  & 2016-01-16 & 0.09 & $<$0.4 & \nodata & 169 \\ 
  & 2016-06-16 & 0.08 & 1.4 & 175 & 169 \\ 
  & 2016-11-18 & 0.07 & 1.1 & 176 & 167 \\ 
0938$-$133 & 2011-09-12 & 0.24 & 1.2 & 143 & 125 \\ 
  & 2012-03-27 & 0.14 & 2.2 & 171 & 135 \\ 
  & 2012-09-02 & 0.28 & 3.0 & 191 & 112 \\ 
  & 2012-11-02 & 0.23 & 2.4 & 186 & 137 \\ 
  & 2012-11-28 & 0.22 & 1.9 & 194 & 138 \\ 
  & 2012-12-23 & 0.23 & 1.8 & 209 & 102 \\ 
  & 2013-03-31 & 0.21 & 3.6 & 194 & 123 \\ 
0939$-$077 & 2014-01-11 & 0.22 & 5.4 & 124 & 185 \\ 
  & 2014-03-30 & 0.25 & 3.4 & 129 & 185 \\ 
  & 2014-09-01 & 0.29 & 4.6 & 119 & 181 \\ 
  & 2015-06-16 & 0.31 & 1.5 & 120 & 169 \\ 
  & 2015-12-19 & 0.37 & 5.4 & 133 & 180 \\ 
  & 2016-05-23 & 0.27 & 3.9 & 144 & 199 \\ 
0945+408 & 2002-10-09 & 0.94 & 1.8 & 106 & 120 \\ 
  & 2004-04-10 & 0.54 & 1.7 & 110 & 119 \\ 
  & 2005-03-05 & 0.34 & 1.1 & 77 & 119 \\ 
  & 2005-07-24 & 0.45 & 0.7 & 117 & 114 \\ 
  & 2006-06-15 & 0.37 & 0.9 & 25 & 109 \\ 
  & 2007-04-18 & 0.82 & 0.9 & 152 & 107 \\ 
  & 2008-05-30 & 1.17 & 3.1 & 184 & 106 \\ 
  & 2009-06-03 & 1.03 & 2.1 & 181 & 101 \\ 
  & 2010-10-25 & 0.70 & 3.6 & 92 & 105 \\ 
  & 2011-07-09 & 0.55 & 2.1 & 119 & 112 \\ 
  & 2011-08-26 & 0.49 & 2.4 & 121 & 104 \\ 
  & 2012-03-27 & 0.45 & 3.9 & 112 & 115 \\ 
  & 2012-11-21 & 0.43 & 2.3 & 124 & 112 \\ 
  & 2013-02-10 & 0.37 & 3.8 & 113 & 116 \\ 
  & 2013-07-30 & 0.33 & 0.9 & 128 & 115 \\ 
  & 2013-12-15 & 0.36 & 1.4 & 91 & 113 \\ 
  & 2014-11-17 & 0.33 & 0.5 & 202 & 113 \\ 
  & 2015-07-20 & 0.34 & 1.7 & 153 & 112 \\ 
  & 2016-01-16 & 0.43 & 1.6 & 146 & 112 \\ 
  & 2016-06-16 & 0.39 & 3.3 & 79 & 110 \\ 
  & 2016-10-29 & 0.40 & 0.9 & 60 & 109 \\ 
0946+006 & 2009-05-28 & 0.40 & 0.9 & $-$36 & 23 \\ 
  & 2009-07-23 & 0.31 & 0.9 & $-$33 & 29 \\ 
  & 2009-12-10 & 0.36 & 0.2 & 49 & 32 \\ 
  & 2010-09-17 & 0.49 & 3.3 & 51 & 27 \\ 
  & 2010-11-04 & 0.46 & 1.7 & 47 & 40 \\ 
  & 2010-11-29 & 0.44 & 1.4 & 47 & 32 \\ 
  & 2011-02-20 & 0.57 & 0.9 & 22 & 13 \\ 
  & 2011-05-26 & 0.62 & 1.6 & 50 & 30 \\ 
  & 2011-06-24 & 0.62 & 2.0 & 49 & 21 \\ 
  & 2011-09-12 & 0.42 & 1.1 & 44 & 12 \\ 
  & 2011-12-12 & 0.35 & 0.3 & 72 & 22 \\ 
  & 2012-07-12 & 0.30 & 1.0 & 99 & 14 \\ 
  & 2012-11-11 & 0.31 & 1.1 & 85 & 3 \\ 
  & 2012-12-10 & 0.36 & 1.2 & 99 & 22 \\ 
  & 2013-01-21 & 0.45 & 0.7 & $-$48 & 14 \\ 
  & 2013-05-05 & 0.81 & 0.7 & 97 & 39 \\ 
  & 2013-07-30 & 0.38 & 2.8 & 91 & 23 \\ 
  & 2014-02-08 & 0.31 & 0.5 & $-$66 & 18 \\ 
  & 2014-05-04 & 0.36 & 0.6 & 83 & 18 \\ 
  & 2014-06-30 & 0.29 & 1.1 & 88 & 28 \\ 
  & 2014-08-28 & 0.28 & 1.2 & $-$27 & 28 \\ 
  & 2014-12-15 & 0.24 & $<$0.3 & \nodata & 28 \\ 
  & 2015-02-20 & 0.40 & $<$0.2 & \nodata & 25 \\ 
  & 2015-06-18 & 0.21 & $<$0.3 & \nodata & 22 \\ 
0953+254 & 2006-03-09 & 0.71 & 1.0 & 171 & 241 \\ 
  & 2007-04-18 & 0.58 & 0.3 & 185 & 239 \\ 
  & 2008-08-06 & 1.00 & 2.9 & 196 & 240 \\ 
  & 2009-01-30 & 0.53 & 1.8 & 205 & 241 \\ 
  & 2009-06-15 & 0.46 & 1.6 & 105 & 238 \\ 
  & 2010-01-16 & 0.55 & 4.1 & 154 & 235 \\ 
  & 2010-09-17 & 0.61 & 3.5 & 156 & 234 \\ 
  & 2010-11-13 & 0.61 & 1.7 & 174 & 233 \\ 
  & 2010-12-24 & 0.78 & 2.0 & 174 & 237 \\ 
  & 2011-06-06 & 0.86 & 2.5 & 171 & 232 \\ 
0954+658 & 1997-04-06 & 0.24 & 6.5 & 162 & 330 \\ 
  & 1997-06-01 & 0.21 & 3.4 & 150 & 330 \\ 
  & 1998-01-02 & 0.19 & 2.2 & 132 & 328 \\ 
  & 1998-04-27 & 0.23 & 2.9 & 144 & 324 \\ 
  & 2001-09-06 & 0.69 & 2.8 & 133 & 324 \\ 
  & 2003-03-01 & 0.40 & 3.9 & 137 & 326 \\ 
  & 2003-09-27 & 0.35 & 4.8 & 144 & 326 \\ 
  & 2004-06-19 & 0.76 & 7.1 & 166 & 324 \\ 
  & 2005-03-09 & 1.13 & 5.6 & 141 & 323 \\ 
  & 2005-05-04 & 0.85 & 5.6 & 153 & 322 \\ 
  & 2005-06-18 & 0.81 & 6.2 & 156 & 319 \\ 
  & 2006-04-05 & 1.32 & 0.5 & 153 & 319 \\ 
  & 2007-02-05 & 1.03 & 5.7 & 182 & 314 \\ 
  & 2007-06-03 & 0.75 & 8.3 & 160 & 317 \\ 
  & 2007-08-16 & 1.00 & 4.7 & 151 & 326 \\ 
  & 2008-06-25 & 1.49 & 6.8 & 198 & 323 \\ 
  & 2008-07-30 & 2.17 & 1.5 & 207 & 322 \\ 
  & 2008-10-03 & 1.38 & 1.4 & 175 & 328 \\ 
  & 2009-01-07 & 0.64 & 4.9 & 158 & 338 \\ 
  & 2009-05-02 & 1.05 & 2.1 & 201 & 332 \\ 
  & 2009-07-05 & 1.09 & 2.4 & 230 & 334 \\ 
  & 2009-10-27 & 1.24 & 4.5 & 200 & 337 \\ 
  & 2010-07-12 & 0.65 & 6.2 & 155 & 344 \\ 
  & 2010-11-13 & 0.67 & 4.6 & 137 & 329 \\ 
  & 2011-05-21 & 0.91 & 5.3 & 148 & 331 \\ 
  & 2012-01-02 & 0.84 & 2.4 & 155 & 336 \\ 
  & 2012-08-03 & 0.62 & 4.9 & 146 & 325 \\ 
  & 2012-11-28 & 0.78 & 5.6 & 167 & 327 \\ 
  & 2013-01-21 & 0.71 & 6.5 & 162 & 324 \\ 
  & 2013-03-31 & 0.90 & 6.0 & 159 & 340 \\ 
  & 2013-07-08 & 0.43 & 3.3 & 163 & 343 \\ 
0955+476 & 2002-06-15 & 1.33 & 0.9 & 145 & 108 \\ 
  & 2003-02-05 & 1.28 & 1.6 & 144 & 126 \\ 
  & 2004-06-11 & 1.24 & 2.5 & 74 & 124 \\ 
  & 2005-04-21 & 1.34 & 0.4 & 40 & 126 \\ 
  & 2005-09-16 & 1.18 & 1.6 & 9 & 96 \\ 
  & 2006-11-10 & 0.88 & 0.5 & 179 & 103 \\ 
  & 2007-06-10 & 0.89 & 0.4 & 155 & 105 \\ 
  & 2008-10-03 & 0.85 & 1.1 & 141 & 113 \\ 
  & 2009-06-15 & 0.62 & 0.9 & 132 & 106 \\ 
  & 2009-12-10 & 0.47 & 1.6 & 133 & 102 \\ 
  & 2010-08-06 & 0.39 & 0.9 & 132 & 100 \\ 
  & 2010-11-20 & 0.42 & 0.8 & 135 & 117 \\ 
  & 2011-02-27 & 0.44 & 0.2 & 163 & 128 \\ 
  & 2011-07-24 & 0.51 & 0.4 & 188 & 105 \\ 
  & 2012-01-02 & 0.49 & 0.7 & 107 & 118 \\ 
  & 2012-05-24 & 0.47 & 1.1 & 40 & 111 \\ 
1011+496 & 2009-05-02 & 0.12 & 1.4 & 132 & 275 \\ 
  & 2009-08-19 & 0.11 & 3.8 & 144 & 273 \\ 
  & 2010-03-10 & 0.12 & 2.4 & 160 & 275 \\ 
  & 2010-09-29 & 0.12 & 2.2 & 163 & 274 \\ 
  & 2011-04-11 & 0.10 & 1.4 & 197 & 272 \\ 
  & 2012-09-27 & 0.09 & 2.9 & 234 & 273 \\ 
  & 2012-12-23 & 0.09 & 2.2 & 237 & 273 \\ 
  & 2013-07-22 & 0.09 & 3.9 & 253 & 279 \\ 
  & 2014-02-14 & 0.09 & 3.6 & 251 & 274 \\ 
  & 2016-05-23 & 0.11 & 1.9 & 170 & 272 \\ 
1013+054 & 2009-06-15 & 0.55 & 2.6 & 98 & 141 \\ 
  & 2009-12-10 & 0.34 & 0.7 & 185 & 139 \\ 
  & 2010-09-27 & 0.25 & 1.6 & 102 & 141 \\ 
  & 2011-10-03 & 0.33 & 1.9 & 76 & 137 \\ 
  & 2011-12-12 & 0.33 & 1.2 & 97 & 134 \\ 
  & 2012-11-21 & 0.19 & 1.9 & 199 & 140 \\ 
  & 2013-02-10 & 0.23 & 1.6 & 175 & 141 \\ 
  & 2013-03-31 & 0.27 & 1.4 & 102 & 142 \\ 
  & 2014-01-25 & 0.20 & 0.8 & 41 & 137 \\ 
  & 2014-03-30 & 0.23 & 0.9 & 195 & 127 \\ 
  & 2016-06-09 & 0.20 & 0.7 & 128 & 133 \\ 
1015+359 & 2006-03-09 & 0.27 & 2.6 & 270 & 180 \\ 
  & 2008-09-12 & 0.25 & 2.6 & 265 & 185 \\ 
  & 2009-06-03 & 0.23 & 3.0 & 92 & 184 \\ 
  & 2009-12-10 & 0.25 & 2.4 & 254 & 183 \\ 
  & 2010-03-10 & 0.28 & 1.9 & 270 & 182 \\ 
  & 2010-10-25 & 0.23 & 0.9 & 95 & 186 \\ 
  & 2011-05-21 & 0.18 & 1.0 & 267 & 185 \\ 
1030+415 & 2010-09-29 & 2.08 & 2.5 & 222 & 185\tablenotemark{a} \\ 
  & 2011-02-27 & 1.33 & 3.0 & 237 & 332 \\ 
  & 2011-08-15 & 1.04 & 1.7 & 143 & 305 \\ 
  & 2012-03-27 & 1.09 & 1.1 & 209 & 326 \\ 
  & 2012-09-27 & 1.06 & 1.4 & 242 & 336 \\ 
  & 2013-07-30 & 0.88 & 1.4 & 236 & 318 \\ 
1030+611 & 2009-06-25 & 0.24 & 1.0 & 199 & 173 \\ 
  & 2009-12-26 & 0.26 & 1.2 & 221 & 171 \\ 
  & 2010-05-24 & 0.27 & 0.6 & 269 & 171 \\ 
  & 2010-07-09 & 0.27 & 2.4 & 120 & 172 \\ 
  & 2010-08-28 & 0.29 & 1.1 & 124 & 173 \\ 
  & 2010-10-18 & 0.38 & 1.0 & 158 & 169 \\ 
  & 2010-12-24 & 0.46 & 3.6 & 261 & 170 \\ 
  & 2011-04-11 & 0.56 & 3.3 & 240 & 169 \\ 
  & 2011-05-26 & 0.53 & 4.0 & 234 & 168 \\ 
  & 2011-07-15 & 0.61 & 0.7 & 107 & 170 \\ 
  & 2012-01-02 & 0.51 & 0.7 & 246 & 170 \\ 
  & 2012-03-27 & 0.56 & 2.1 & 254 & 168 \\ 
  & 2012-11-11 & 0.43 & 4.7 & 264 & 169 \\ 
  & 2013-07-08 & 0.38 & 2.9 & 261 & 174 \\ 
1034$-$293 & 1999-12-27 & 0.80 & 3.9 & 140 & 102 \\ 
  & 2010-10-15 & 0.91 & 3.5 & 203 & 114 \\ 
  & 2011-06-06 & 1.59 & 4.3 & 194 & 105 \\ 
  & 2012-01-14 & 1.57 & 4.1 & 185 & 123 \\ 
  & 2012-05-24 & 1.20 & 1.6 & 171 & 134 \\ 
  & 2012-11-02 & 1.09 & 6.1 & 118 & 139 \\ 
  & 2012-12-10 & 1.02 & 5.9 & 132 & 139 \\ 
  & 2013-02-28 & 0.99 & 3.9 & 132 & 136 \\ 
  & 2013-06-02 & 0.76 & 3.3 & 148 & 136 \\ 
1036+054 & 2002-05-31 & 2.35 & 1.5 & 257 & 350 \\ 
  & 2003-05-09 & 2.30 & 2.7 & 146 & 1 \\ 
  & 2004-10-18 & 1.31 & 4.9 & 131 & 2 \\ 
  & 2005-06-03 & 1.22 & 1.4 & 133 & 5 \\ 
  & 2005-09-23 & 1.24 & 3.5 & 110 & 353 \\ 
  & 2005-11-17 & 1.23 & 3.7 & 122 & 356 \\ 
  & 2006-05-24 & 1.06 & 6.7 & 137 & 353 \\ 
  & 2008-10-03 & 0.92 & 6.8 & 154 & 353 \\ 
  & 2010-06-27 & 0.67 & 1.1 & 169 & 354 \\ 
  & 2010-09-27 & 0.62 & 2.8 & 207 & 356 \\ 
  & 2011-10-03 & 0.65 & 4.7 & 246 & 355 \\ 
  & 2012-06-25 & 0.70 & 3.4 & 232 & 355 \\ 
1038+064 & 2002-05-31 & 0.96 & 0.6 & 79 & 150 \\ 
  & 2003-05-09 & 1.24 & 0.5 & 77 & 133 \\ 
  & 2005-06-15 & 1.07 & 1.8 & 70 & 158 \\ 
  & 2005-09-23 & 1.07 & 1.9 & 244 & 167 \\ 
  & 2006-10-06 & 0.93 & 0.9 & 234 & 155 \\ 
  & 2007-08-09 & 1.05 & 1.2 & 202 & 166 \\ 
  & 2009-03-25 & 1.10 & 2.2 & 223 & 160 \\ 
  & 2011-07-24 & 0.96 & 1.6 & 79 & 155 \\ 
1040+244 & 2011-12-29 & 0.89 & 3.8 & 72 & 87 \\ 
  & 2012-07-12 & 1.00 & 1.5 & 94 & 88 \\ 
  & 2012-11-11 & 1.02 & 7.0 & 86 & 87 \\ 
  & 2013-02-28 & 0.86 & 4.6 & 88 & 81 \\ 
  & 2013-05-05 & 0.81 & 6.1 & 99 & 81 \\ 
  & 2014-01-11 & 0.48 & 3.3 & 95 & 83 \\ 
  & 2014-07-31 & 0.72 & 2.4 & 86 & 88 \\ 
  & 2015-06-16 & 0.94 & 0.3 & 104 & 92 \\ 
  & 2015-12-19 & 1.09 & 1.0 & 93 & 92 \\ 
  & 2016-07-16 & 0.54 & 2.5 & 92 & 92 \\ 
1044+719 & 2011-08-15 & 1.34 & 1.2 & 118 & 151 \\ 
  & 2012-02-06 & 1.23 & 4.1 & 194 & 155 \\ 
  & 2012-05-24 & 1.00 & 4.6 & 184 & 156 \\ 
  & 2012-11-21 & 1.08 & 3.2 & 181 & 155 \\ 
  & 2013-01-21 & 1.29 & 2.7 & 173 & 139 \\ 
  & 2013-02-10 & 1.31 & 2.0 & 183 & 139 \\ 
1045$-$188 & 2002-06-15 & 0.89 & 3.1 & 72 & 155 \\ 
  & 2003-06-15 & 0.93 & 3.0 & 103 & 147 \\ 
  & 2005-01-06 & 0.84 & 0.8 & 223 & 149 \\ 
  & 2005-07-24 & 1.00 & 0.9 & 135 & 149 \\ 
  & 2006-09-06 & 0.95 & 1.4 & 210 & 146 \\ 
  & 2007-06-03 & 0.99 & 1.7 & 170 & 144 \\ 
  & 2009-05-28 & 0.79 & 2.8 & 72 & 150 \\ 
  & 2010-09-27 & 0.93 & 1.4 & 212 & 146 \\ 
  & 2012-01-14 & 1.35 & 2.8 & 220 & 144 \\ 
  & 2012-09-02 & 1.90 & 2.3 & 210 & 145 \\ 
  & 2013-01-21 & 1.65 & 1.5 & 191 & 151 \\ 
1055+018 & 1999-10-16 & 1.70 & 1.1 & 125 & 298 \\ 
  & 1999-12-23 & 1.55 & 0.4 & 140 & 301 \\ 
  & 2001-06-30 & 4.33 & 3.6 & 183 & 300 \\ 
  & 2001-11-02 & 4.64 & 1.0 & 240 & 298 \\ 
  & 2002-01-07 & 4.97 & 1.6 & 123 & 301 \\ 
  & 2002-12-13 & 2.99 & 2.9 & 143 & 307 \\ 
  & 2003-02-05 & 2.70 & 3.7 & 154 & 294 \\ 
  & 2003-08-23 & 2.90 & 3.6 & 139 & 307 \\ 
  & 2004-05-29 & 3.50 & 4.4 & 140 & 311 \\ 
  & 2004-06-11 & 3.15 & 4.8 & 136 & 305 \\ 
  & 2005-04-21 & 3.02 & 4.4 & 133 & 315 \\ 
  & 2005-09-05 & 3.08 & 5.5 & 131 & 305 \\ 
  & 2005-09-16 & 3.34 & 5.7 & 133 & 306 \\ 
  & 2006-11-10 & 3.54 & 6.1 & 129 & 313 \\ 
  & 2008-08-25 & 3.53 & 6.4 & 127 & 298 \\ 
  & 2010-08-27 & 3.82 & 2.2 & 125 & 293 \\ 
  & 2011-05-21 & 4.44 & 2.6 & 145 & 286 \\ 
  & 2011-07-15 & 4.45 & 2.5 & 136 & 295 \\ 
  & 2012-10-12 & 2.30 & 1.6 & 90 & 306 \\ 
1055+567 & 2009-08-19 & 0.12 & $<$0.5 & \nodata & 276 \\ 
  & 2010-01-16 & 0.11 & 1.5 & 120 & 277 \\ 
  & 2011-06-24 & 0.10 & 3.8 & 171 & 269 \\ 
  & 2012-03-04 & 0.11 & 2.7 & 170 & 270 \\ 
  & 2012-09-27 & 0.10 & 3.1 & 174 & 272 \\ 
  & 2013-12-15 & 0.11 & 3.3 & 198 & 272 \\ 
  & 2014-12-12 & 0.12 & 1.9 & 170 & 265 \\ 
  & 2015-08-11 & 0.13 & 1.2 & 238 & 267 \\ 
  & 2016-06-03 & 0.14 & 1.4 & 194 & 265 \\ 
1101+384 & 1997-08-15 & 0.43 & 2.0 & 235 & 323 \\ 
  & 2006-04-05 & 0.28 & 1.9 & 94 & 333 \\ 
  & 2007-02-05 & 0.31 & 2.3 & 266 & 329 \\ 
  & 2007-06-03 & 0.29 & 1.6 & 257 & 327 \\ 
  & 2007-09-06 & 0.32 & 2.5 & 97 & 325 \\ 
  & 2008-05-01 & 0.28 & 1.3 & 229 & 328 \\ 
  & 2008-06-25 & 0.27 & 1.8 & 248 & 331 \\ 
  & 2008-07-17 & 0.29 & 0.8 & 96 & 328 \\ 
  & 2008-10-03 & 0.26 & 0.9 & 144 & 332 \\ 
  & 2009-01-30 & 0.24 & 1.8 & 116 & 325 \\ 
  & 2009-05-02 & 0.26 & 0.4 & 226 & 323 \\ 
  & 2009-06-25 & 0.26 & 1.4 & 92 & 326 \\ 
  & 2009-12-17 & 0.22 & 1.3 & 131 & 323 \\ 
  & 2010-02-11 & 0.27 & 0.8 & 124 & 323 \\ 
  & 2010-07-12 & 0.24 & 1.3 & 253 & 318 \\ 
  & 2010-10-15 & 0.25 & 2.5 & 240 & 321 \\ 
  & 2010-11-29 & 0.27 & 2.1 & 116 & 319 \\ 
  & 2011-07-24 & 0.24 & 0.4 & 220 & 323 \\ 
  & 2011-09-28 & 0.24 & 0.7 & 183 & 326 \\ 
  & 2011-11-28 & 0.27 & 0.7 & 103 & 325 \\ 
  & 2011-12-29 & 0.29 & 1.1 & 117 & 326 \\ 
  & 2012-04-29 & 0.31 & 0.7 & 97 & 327 \\ 
  & 2012-10-12 & 0.42 & 3.1 & 200 & 333 \\ 
  & 2012-10-19 & 0.40 & 2.6 & 193 & 331 \\ 
  & 2012-10-26 & 0.36 & 2.8 & 185 & 335 \\ 
  & 2012-11-16 & 0.33 & 1.3 & 179 & 339 \\ 
  & 2012-12-10 & 0.39 & 2.0 & 177 & 337 \\ 
  & 2013-01-21 & 0.45 & 1.4 & 123 & 336 \\ 
  & 2013-02-10 & 0.43 & 0.6 & 104 & 337 \\ 
  & 2013-05-05 & 0.41 & 2.0 & 132 & 336 \\ 
  & 2013-07-08 & 0.43 & 1.1 & 175 & 336 \\ 
  & 2013-07-30 & 0.45 & 0.8 & 179 & 341 \\ 
  & 2013-08-20 & 0.41 & 1.2 & 140 & 339 \\ 
1118+073 & 2014-01-11 & 0.08 & 1.3 & 266 & 221 \\ 
  & 2014-02-27 & 0.07 & 1.9 & 263 & 220 \\ 
  & 2014-06-05 & 0.06 & 0.8 & 100 & 221 \\ 
  & 2015-05-08 & 0.06 & $<$0.5 & \nodata & 222 \\ 
  & 2015-12-19 & 0.06 & 0.6 & 251 & 221 \\ 
  & 2016-07-16 & 0.05 & 1.8 & 254 & 221 \\ 
  & 2016-10-29 & 0.04 & 2.1 & 250 & 221 \\ 
1118$-$056 & 2009-03-25 & 0.28 & 2.9 & $-$62 & 25 \\ 
  & 2009-06-15 & 0.30 & 2.2 & $-$40 & 26 \\ 
  & 2009-07-23 & 0.33 & 1.6 & $-$45 & 26 \\ 
  & 2009-12-26 & 0.21 & 4.1 & 112 & 25 \\ 
  & 2010-10-25 & 0.20 & 2.4 & $-$53 & 25 \\ 
  & 2013-08-20 & 0.33 & 2.8 & 100 & 32 \\ 
  & 2016-09-17 & 0.26 & 1.5 & 98 & 29 \\ 
  & 2016-11-12 & 0.16 & 4.4 & 102 & 27 \\ 
1124$-$186 & 2003-03-01 & 1.18 & 2.1 & 198 & 167 \\ 
  & 2004-08-09 & 1.57 & 3.9 & 220 & 170 \\ 
  & 2005-05-13 & 1.62 & 2.3 & 216 & 184 \\ 
  & 2005-10-29 & 1.97 & 4.0 & 210 & 177 \\ 
  & 2006-11-10 & 1.10 & 3.2 & 239 & 190 \\ 
  & 2009-02-25 & 1.37 & 2.5 & 138 & 177 \\ 
  & 2009-05-02 & 1.44 & 2.0 & 106 & 174 \\ 
  & 2009-07-23 & 1.38 & 0.6 & 214 & 172 \\ 
  & 2009-10-27 & 1.40 & 3.4 & 179 & 174 \\ 
  & 2010-06-19 & 1.63 & 1.6 & 82 & 172 \\ 
  & 2010-11-04 & 2.02 & $<$0.1 & \nodata & 178 \\ 
  & 2011-02-27 & 2.12 & 0.7 & 104 & 172 \\ 
  & 2011-04-11 & 1.57 & 1.1 & 134 & 165 \\ 
1127$-$145 & 1998-01-03 & 0.77 & 0.9 & 148 & 93 \\ 
  & 2000-06-29 & 1.28 & 3.0 & 173 & 91 \\ 
  & 2000-08-25 & 1.15 & 2.5 & 1 & 90 \\ 
  & 2001-03-23 & 0.95 & 3.0 & 171 & 91 \\ 
  & 2002-10-09 & 1.03 & 5.5 & 130 & 100 \\ 
  & 2004-04-10 & 0.44 & 0.5 & 138 & 81 \\ 
  & 2005-03-23 & 1.79 & 2.4 & 82 & 86 \\ 
  & 2005-09-05 & 1.68 & 1.4 & 61 & 85 \\ 
  & 2006-08-09 & 0.94 & 1.8 & 106 & 89 \\ 
  & 2007-08-24 & 1.36 & 4.6 & 117 & 78 \\ 
  & 2008-08-25 & 0.38 & 1.6 & 32 & 79 \\ 
  & 2009-07-05 & 0.75 & 0.5 & 39 & 84 \\ 
  & 2010-09-27 & 1.94 & 2.0 & 110 & 86 \\ 
  & 2011-06-06 & 0.90 & 0.8 & 10 & 76 \\ 
  & 2012-01-14 & 1.17 & 0.8 & 157 & 89 \\ 
  & 2012-09-02 & 1.35 & 0.3 & 46 & 87 \\ 
  & 2012-12-10 & 1.29 & 0.1 & 33 & 91 \\ 
  & 2013-06-02 & 1.42 & 0.4 & 38 & 85 \\ 
1128+385 & 2010-10-15 & 1.12 & 3.2 & 146 & 197 \\ 
  & 2011-04-11 & 1.03 & 2.0 & 165 & 197 \\ 
  & 2011-08-26 & 1.03 & 2.3 & 158 & 201 \\ 
  & 2012-03-04 & 1.04 & 3.6 & 174 & 202 \\ 
  & 2012-11-21 & 1.18 & 3.5 & 178 & 197 \\ 
  & 2013-02-10 & 1.02 & 4.2 & 173 & 198 \\ 
1128$-$047 & 2006-02-12 & 0.35 & $<$0.4 & \nodata & 218 \\ 
  & 2006-12-01 & 0.35 & $<$0.5 & \nodata & 216 \\ 
  & 2007-03-28 & 0.39 & $<$0.3 & \nodata & 219 \\ 
  & 2007-07-03 & 0.35 & $<$0.2 & \nodata & 221 \\ 
  & 2007-08-16 & 0.37 & $<$0.2 & \nodata & 212 \\ 
  & 2008-05-01 & 0.31 & $<$0.2 & \nodata & 207 \\ 
  & 2008-07-17 & 0.32 & $<$0.2 & \nodata & 208 \\ 
  & 2008-11-26 & 0.33 & $<$0.2 & \nodata & 226 \\ 
  & 2009-05-02 & 0.29 & $<$0.2 & \nodata & 221 \\ 
  & 2009-08-19 & 0.30 & $<$0.2 & \nodata & 221 \\ 
1133+704 & 2014-05-12 & 0.11 & 0.9 & 41 & 97 \\ 
  & 2014-11-17 & 0.13 & 2.1 & 162 & 101 \\ 
  & 2015-07-20 & 0.10 & 0.4 & 127 & 107 \\ 
  & 2015-09-06 & 0.10 & 0.9 & 181 & 105 \\ 
  & 2016-06-03 & 0.11 & 1.1 & 130 & 95 \\ 
  & 2016-11-18 & 0.11 & 1.8 & 133 & 98 \\ 
  & 2016-12-26 & 0.12 & 1.9 & 135 & 95 \\ 
1139+160 & 2014-03-30 & 0.10 & 4.9 & 149 & 158 \\ 
  & 2014-09-01 & 0.10 & 4.4 & 137 & 157 \\ 
  & 2015-06-16 & 0.12 & 3.5 & 144 & 156 \\ 
  & 2015-11-25 & 0.13 & 5.9 & 132 & 157 \\ 
  & 2016-08-09 & 0.12 & 2.2 & 144 & 155 \\ 
1144+402 & 2002-05-31 & 0.66 & 2.3 & 238 & 268 \\ 
  & 2011-05-26 & 1.08 & 2.6 & 259 & 336 \\ 
  & 2011-10-03 & 1.16 & 2.0 & 249 & 334 \\ 
  & 2012-04-29 & 1.25 & 2.9 & 243 & 337 \\ 
  & 2012-09-27 & 1.37 & 0.3 & 103 & 337 \\ 
  & 2013-08-12 & 1.07 & 2.9 & 207 & 344 \\ 
1145$-$071 & 2011-12-29 & 0.45 & 6.3 & 106 & 283 \\ 
  & 2012-07-12 & 0.41 & 5.0 & 104 & 283 \\ 
  & 2012-11-11 & 0.34 & 4.3 & 92 & 282 \\ 
  & 2013-03-31 & 0.37 & 3.8 & 261 & 283 \\ 
  & 2013-07-22 & 0.32 & 1.8 & 115 & 284 \\ 
  & 2013-08-12 & 0.33 & 2.6 & 100 & 285 \\ 
1147+245 & 1997-02-09 & 0.40 & $<$0.3 & \nodata & 254 \\ 
  & 2012-01-14 & 0.30 & 3.8 & 264 & 260 \\ 
  & 2012-07-12 & 0.27 & 3.5 & 91 & 261 \\ 
  & 2012-12-10 & 0.25 & 2.5 & 99 & 263 \\ 
  & 2013-07-22 & 0.27 & 2.3 & 269 & 265 \\ 
  & 2015-05-18 & 0.33 & 0.7 & 95 & 259 \\ 
  & 2016-06-03 & 0.34 & 3.4 & 96 & 268 \\ 
1148$-$001 & 2006-07-07 & 0.22 & $<$0.8 & \nodata & 239 \\ 
  & 2007-01-06 & 0.25 & $<$0.6 & \nodata & 242 \\ 
  & 2007-04-18 & 0.26 & 0.4 & 139 & 236 \\ 
  & 2007-08-09 & 0.24 & 1.4 & 251 & 241 \\ 
  & 2008-08-25 & 0.20 & 0.8 & 91 & 238 \\ 
  & 2010-10-25 & 0.20 & 2.5 & 203 & 242 \\ 
1150+497 & 2008-05-30 & 0.60 & 2.9 & 182 & 210 \\ 
  & 2008-10-03 & 0.57 & 2.5 & 195 & 212 \\ 
  & 2009-02-25 & 0.56 & 1.7 & 198 & 211 \\ 
  & 2009-05-28 & 0.54 & 1.6 & 201 & 210 \\ 
  & 2009-10-27 & 0.53 & 0.3 & 228 & 210 \\ 
  & 2010-03-10 & 0.48 & 1.9 & 252 & 207 \\ 
  & 2010-11-04 & 0.91 & 1.0 & 210 & 205 \\ 
  & 2011-05-26 & 0.58 & 0.5 & 150 & 213 \\ 
  & 2011-08-15 & 0.77 & 0.1 & 128 & 213 \\ 
  & 2012-01-02 & 1.49 & 2.9 & 174 & 213 \\ 
  & 2012-08-03 & 1.26 & 3.6 & 191 & 215 \\ 
  & 2012-11-11 & 0.89 & 2.9 & 200 & 203 \\ 
  & 2013-02-28 & 0.50 & 0.4 & 258 & 206 \\ 
  & 2013-07-22 & 1.50 & 0.1 & 168 & 204 \\ 
1150+812 & 1997-06-01 & 0.64 & 2.0 & 121 & 207 \\ 
  & 2002-06-15 & 0.75 & 0.7 & 206 & 214 \\ 
  & 2003-05-09 & 0.79 & 0.9 & 113 & 217 \\ 
  & 2004-10-18 & 0.92 & 4.0 & 183 & 217 \\ 
  & 2005-05-26 & 0.98 & 2.6 & 191 & 215 \\ 
  & 2005-09-23 & 0.86 & 2.0 & 198 & 220 \\ 
  & 2005-11-17 & 0.99 & 3.0 & 202 & 209 \\ 
  & 2006-06-15 & 0.94 & 3.0 & 221 & 212 \\ 
  & 2007-06-03 & 0.61 & 1.2 & 232 & 217 \\ 
  & 2008-09-12 & 0.37 & 1.6 & 262 & 219 \\ 
  & 2009-12-17 & 0.29 & 2.5 & 256 & 218 \\ 
  & 2010-06-27 & 0.33 & 3.9 & 251 & 220 \\ 
  & 2010-09-17 & 0.29 & 3.8 & 247 & 217 \\ 
  & 2011-07-15 & 0.34 & 1.4 & 269 & 218 \\ 
  & 2012-06-25 & 0.36 & 4.8 & 267 & 218 \\ 
  & 2012-11-28 & 0.37 & 1.2 & 96 & 218 \\ 
  & 2013-07-22 & 0.38 & 3.1 & 97 & 217 \\ 
  & 2013-12-15 & 0.41 & 1.3 & 266 & 216 \\ 
  & 2015-01-18 & 0.42 & 1.2 & 116 & 206 \\ 
  & 2015-11-25 & 0.37 & 2.0 & 151 & 211 \\ 
  & 2016-08-09 & 0.33 & 0.9 & 145 & 213 \\ 
1156+295 & 1996-12-23 & 1.22 & 0.2 & 34 & 355\tablenotemark{a} \\ 
  & 1997-08-10 & 0.38 & 2.9 & 96 & 2 \\ 
  & 1998-01-02 & 0.51 & 1.6 & $-$63 & 0 \\ 
  & 1998-04-27 & 1.47 & 0.9 & 81 & 0 \\ 
  & 2002-11-23 & 1.65 & 2.4 & $-$36 & 357 \\ 
  & 2003-05-10 & 1.54 & 1.7 & $-$74 & 14 \\ 
  & 2004-02-11 & 0.51 & 1.1 & $-$78 & 6 \\ 
  & 2004-04-01 & 0.41 & 2.6 & $-$80 & 8 \\ 
  & 2004-11-01 & 0.59 & 1.0 & 51 & 14 \\ 
  & 2005-03-05 & 1.04 & 1.2 & 69 & 18 \\ 
  & 2005-03-13 & 1.20 & 1.1 & 59 & 15 \\ 
  & 2005-07-24 & 1.61 & 0.8 & $-$45 & 14 \\ 
  & 2006-09-06 & 3.27 & 1.6 & 56 & 9 \\ 
  & 2007-02-05 & 1.38 & 0.6 & 87 & 356 \\ 
  & 2007-07-03 & 0.72 & 1.6 & $-$14 & 15 \\ 
  & 2008-05-01 & 1.52 & 2.3 & $-$24 & 15 \\ 
  & 2008-08-06 & 2.32 & 1.9 & 14 & 18 \\ 
  & 2009-01-07 & 3.13 & 1.4 & 22 & 0 \\ 
  & 2009-06-03 & 1.92 & 1.8 & 16 & 357 \\ 
  & 2009-12-10 & 1.06 & 1.0 & 6 & 7 \\ 
  & 2010-08-06 & 2.55 & 0.7 & $-$80 & 13 \\ 
  & 2010-09-29 & 3.03 & 0.3 & $-$79 & 9 \\ 
  & 2010-12-24 & 2.78 & 1.6 & $-$25 & 16 \\ 
  & 2011-06-06 & 1.72 & 3.9 & 25 & 18 \\ 
  & 2011-09-12 & 1.30 & 2.1 & 5 & 20 \\ 
  & 2012-01-02 & 1.07 & 1.0 & $-$44 & 16 \\ 
  & 2012-05-24 & 0.77 & 1.6 & $-$54 & 13 \\ 
  & 2012-10-19 & 0.66 & 1.3 & 67 & 9 \\ 
  & 2012-10-26 & 0.63 & 1.2 & 82 & 9 \\ 
  & 2012-11-02 & 0.70 & 1.3 & 71 & 11 \\ 
  & 2012-11-16 & 0.58 & 1.6 & 86 & 10 \\ 
1157$-$215 & 2010-10-15 & 0.23 & $<$0.3 & \nodata & 350 \\ 
  & 2011-03-05 & 0.22 & $<$0.3 & \nodata & 348 \\ 
  & 2012-02-06 & 0.20 & 0.5 & 265 & 348 \\ 
  & 2012-09-02 & 0.20 & $<$0.4 & \nodata & 347 \\ 
  & 2013-05-05 & 0.20 & 0.5 & 107 & 350 \\ 
1200+608 & 2014-06-05 & 0.09 & $<$0.3 & \nodata & 200 \\ 
  & 2014-11-17 & 0.09 & 0.9 & 239 & 199 \\ 
  & 2015-06-16 & 0.08 & 0.8 & 226 & 197 \\ 
  & 2015-11-25 & 0.08 & 1.4 & 225 & 196 \\ 
  & 2016-06-09 & 0.08 & $<$0.3 & \nodata & 191 \\ 
1202$-$262 & 2011-02-27 & 0.52 & 4.3 & 151 & 349\tablenotemark{a} \\ 
  & 2011-07-15 & 0.59 & 5.3 & 158 & 344 \\ 
  & 2011-12-29 & 0.49 & 5.3 & 157 & 345 \\ 
  & 2012-04-29 & 0.42 & 2.5 & 144 & 345 \\ 
  & 2012-09-27 & 0.42 & 3.4 & 135 & 345 \\ 
  & 2013-08-12 & 0.60 & 5.6 & 141 & 343 \\ 
1206+416 & 2014-05-12 & 0.09 & 0.5 & 34 & 91 \\ 
  & 2014-07-31 & 0.09 & 1.3 & 46 & 90 \\ 
  & 2015-05-18 & 0.09 & 0.9 & 37 & 88 \\ 
  & 2015-09-06 & 0.10 & 2.6 & 22 & 88 \\ 
  & 2016-06-16 & 0.09 & 1.6 & 38 & 83 \\ 
  & 2016-12-26 & 0.13 & 0.5 & 45 & 79 \\ 
1213$-$172 & 2002-06-15 & 0.50 & 1.9 & 136 & 104 \\ 
  & 2003-06-15 & 0.68 & $<$0.1 & \nodata & 99 \\ 
  & 2005-02-05 & 0.94 & 3.4 & 112 & 97 \\ 
  & 2005-06-15 & 0.74 & 2.5 & 122 & 100 \\ 
  & 2005-09-19 & 0.67 & 2.1 & 124 & 108 \\ 
  & 2006-10-06 & 0.62 & 1.4 & 102 & 102 \\ 
  & 2008-09-12 & 1.04 & 3.3 & 83 & 104 \\ 
  & 2010-10-15 & 0.81 & 1.8 & 75 & 99 \\ 
  & 2010-11-29 & 0.87 & 1.2 & 90 & 97 \\ 
  & 2011-09-12 & 0.80 & 2.6 & 108 & 102 \\ 
1215+303 & 1999-12-27 & 0.22 & $<$0.4 & \nodata & 150 \\ 
  & 2009-06-15 & 0.29 & $<$0.2 & \nodata & 151 \\ 
  & 2009-12-17 & 0.22 & 0.3 & 85 & 150 \\ 
  & 2010-10-25 & 0.24 & 0.4 & 238 & 151 \\ 
  & 2010-11-13 & 0.23 & 0.3 & 240 & 152 \\ 
  & 2011-05-26 & 0.26 & 0.5 & 220 & 150 \\ 
  & 2013-02-28 & 0.22 & 0.5 & 211 & 150 \\ 
  & 2014-02-14 & 0.24 & 0.4 & 214 & 150 \\ 
  & 2015-06-16 & 0.32 & 0.2 & 196 & 152 \\ 
  & 2016-06-09 & 0.25 & 0.3 & 191 & 151 \\ 
1219+044 & 2002-06-15 & 0.81 & 0.3 & 171 & 183 \\ 
  & 2003-06-15 & 0.76 & 0.9 & 182 & 181 \\ 
  & 2005-03-23 & 0.67 & 1.6 & 101 & 171 \\ 
  & 2005-07-24 & 0.68 & 0.5 & 109 & 170 \\ 
  & 2006-05-24 & 1.07 & 0.2 & 198 & 176 \\ 
  & 2007-06-03 & 0.82 & 1.2 & 234 & 174 \\ 
  & 2008-11-19 & 1.03 & 2.2 & 227 & 181 \\ 
  & 2009-10-27 & 0.93 & 0.4 & 224 & 183 \\ 
  & 2010-10-25 & 0.84 & 0.7 & 180 & 180 \\ 
  & 2015-11-25 & 0.59 & 3.2 & 256 & 185 \\ 
1219+285 & 1997-04-06 & 0.25 & $<$0.4 & \nodata & 103 \\ 
  & 2003-09-27 & 0.17 & 1.6 & 26 & 111 \\ 
  & 2004-06-19 & 0.23 & $<$0.5 & \nodata & 111 \\ 
  & 2005-03-09 & 0.17 & $<$0.7 & \nodata & 109 \\ 
  & 2005-05-04 & 0.18 & $<$0.7 & \nodata & 107 \\ 
  & 2005-06-18 & 0.18 & $<$0.6 & \nodata & 108 \\ 
  & 2006-02-12 & 0.20 & 0.7 & 99 & 112 \\ 
  & 2006-11-10 & 0.20 & $<$0.8 & \nodata & 111 \\ 
  & 2008-07-17 & 0.19 & 0.9 & 120 & 107 \\ 
  & 2008-07-30 & 0.21 & $<$0.3 & \nodata & 106 \\ 
  & 2008-08-25 & 0.20 & $<$0.4 & \nodata & 106 \\ 
  & 2009-05-28 & 0.19 & 1.4 & 185 & 109 \\ 
  & 2009-12-17 & 0.19 & 1.2 & 25 & 115 \\ 
  & 2010-09-17 & 0.16 & 0.9 & 156 & 115 \\ 
  & 2011-04-11 & 0.23 & 0.6 & 188 & 104 \\ 
  & 2012-04-29 & 0.22 & 1.8 & 191 & 109 \\ 
  & 2013-07-30 & 0.29 & 0.8 & 32 & 99 \\ 
1222+216 & 1996-05-27 & 1.27 & 5.7 & $-$78 & 360 \\ 
  & 1996-07-27 & 1.27 & 5.0 & 48 & 5 \\ 
  & 1996-09-27 & 1.36 & 3.3 & $-$25 & 352 \\ 
  & 1996-12-06 & 0.98 & 5.6 & 34 & 351 \\ 
  & 1997-12-07 & 0.90 & 3.1 & $-$0.9 & 349 \\ 
  & 1999-04-04 & 0.49 & 5.1 & $-$39 & 346 \\ 
  & 1999-05-16 & 0.52 & 6.6 & $-$33 & 345 \\ 
  & 2002-05-31 & 0.52 & 4.3 & $-$13 & 356 \\ 
  & 2003-05-09 & 0.64 & 6.8 & 5 & 357 \\ 
  & 2004-12-02 & 0.48 & 3.5 & 11 & 10 \\ 
  & 2005-05-13 & 0.42 & 2.9 & 26 & 8 \\ 
  & 2005-11-17 & 0.55 & 3.8 & 9 & 7 \\ 
  & 2006-04-28 & 0.33 & 2.3 & $-$0.9 & 1 \\ 
  & 2007-03-28 & 0.40 & 2.6 & 1 & 0 \\ 
  & 2008-07-30 & 0.73 & 2.3 & 2 & 0 \\ 
  & 2009-05-28 & 0.73 & 6.4 & 8 & 359 \\ 
  & 2009-10-27 & 0.83 & 5.0 & 5 & 1 \\ 
  & 2009-12-26 & 0.96 & 2.9 & 12 & 2 \\ 
  & 2010-06-27 & 1.36 & 4.1 & 30 & 3 \\ 
  & 2010-07-12 & 1.49 & 4.3 & 32 & 3 \\ 
  & 2010-09-29 & 1.52 & 3.8 & 29 & 2 \\ 
  & 2010-11-13 & 1.34 & 4.1 & 48 & 8 \\ 
  & 2010-12-24 & 1.55 & 5.5 & 39 & 4 \\ 
  & 2011-04-11 & 1.88 & 2.9 & 22 & 9 \\ 
  & 2011-08-26 & 1.79 & 6.1 & 6 & 18 \\ 
  & 2011-10-03 & 1.78 & 5.4 & 7 & 23 \\ 
  & 2012-01-14 & 1.62 & 7.8 & $-$1.0 & 22 \\ 
  & 2012-05-24 & 1.60 & 6.8 & $-$6 & 14 \\ 
  & 2012-11-11 & 1.64 & 5.3 & $-$8 & 356 \\ 
  & 2012-12-23 & 1.95 & 5.7 & $-$14 & 356 \\ 
  & 2013-02-10 & 1.86 & 7.1 & $-$6 & 356 \\ 
  & 2013-07-08 & 1.81 & 5.6 & 0.0 & 357 \\ 
  & 2014-01-25 & 1.84 & 5.2 & $-$2 & 358 \\ 
  & 2014-09-01 & 1.82 & 5.2 & $-$34 & 359 \\ 
  & 2015-06-16 & 1.98 & 5.0 & $-$3 & 355 \\ 
  & 2015-09-06 & 1.56 & 3.0 & $-$12 & 356 \\ 
  & 2015-12-19 & 1.48 & 1.1 & $-$12 & 354 \\ 
  & 2016-03-05 & 1.23 & 1.8 & $-$3 & 4 \\ 
  & 2016-06-09 & 0.95 & 2.6 & 4 & 4 \\ 
  & 2016-09-17 & 0.83 & 2.9 & 15 & 9 \\ 
  & 2016-11-12 & 0.82 & 3.3 & 10 & 11 \\ 
1224$-$132 & 2014-03-30 & 0.10 & 4.5 & 250 & 249 \\ 
  & 2014-12-12 & 0.18 & 11.0 & 228 & 257 \\ 
  & 2015-07-20 & 0.17 & 9.5 & 225 & 262 \\ 
  & 2015-12-19 & 0.14 & 2.1 & 243 & 256 \\ 
  & 2016-05-23 & 0.18 & 5.8 & 228 & 257 \\ 
  & 2016-08-09 & 0.15 & 0.8 & 228 & 252 \\ 
1226+023 & 1996-01-19 & 2.80 & $<$0.2 & \nodata & 240 \\ 
  & 1996-03-22 & 5.75 & $<$0.09 & \nodata & 236 \\ 
  & 1996-05-27 & 10.08 & 0.08 & 185 & 237 \\ 
  & 1996-07-27 & 9.36 & 0.3 & 214 & 239 \\ 
  & 1996-09-27 & 6.52 & 0.2 & 91 & 246 \\ 
  & 1996-12-06 & 6.11 & 0.1 & 224 & 241 \\ 
  & 1998-01-03 & 14.03 & 0.1 & 268 & 244 \\ 
  & 1999-04-04 & 2.19 & 0.3 & 172 & 235 \\ 
  & 1999-05-16 & 2.84 & 0.6 & 146 & 235 \\ 
  & 2002-10-09 & 2.40 & 0.3 & 91 & 232 \\ 
  & 2003-08-28 & 3.88 & $<$0.1 & \nodata & 231 \\ 
  & 2004-06-11 & 2.78 & $<$0.1 & \nodata & 222 \\ 
  & 2004-09-11 & 1.83 & $<$0.2 & \nodata & 217 \\ 
  & 2004-12-02 & 2.44 & $<$0.2 & \nodata & 217 \\ 
  & 2005-05-19 & 1.45 & $<$0.3 & \nodata & 218 \\ 
  & 2005-09-16 & 2.79 & 0.1 & 95 & 218 \\ 
  & 2005-11-17 & 4.74 & 0.09 & 267 & 217 \\ 
  & 2006-03-09 & 7.45 & 0.08 & 138 & 215 \\ 
  & 2006-06-15 & 5.39 & 0.07 & 170 & 219 \\ 
  & 2007-01-06 & 4.68 & 0.3 & 197 & 222 \\ 
  & 2007-03-02 & 2.43 & $<$0.1 & \nodata & 221 \\ 
  & 2007-04-18 & 1.91 & $<$0.2 & \nodata & 219 \\ 
  & 2007-06-10 & 2.85 & 0.2 & 268 & 221 \\ 
  & 2007-08-24 & 6.13 & 0.2 & 245 & 220 \\ 
  & 2007-09-06 & 2.60 & 0.3 & 224 & 220 \\ 
  & 2008-05-01 & 4.31 & $<$0.1 & \nodata & 219 \\ 
  & 2008-07-17 & 4.46 & $<$0.1 & \nodata & 218 \\ 
  & 2008-08-06 & 3.89 & 0.2 & 234 & 217 \\ 
  & 2008-09-12 & 3.82 & $<$0.08 & \nodata & 217 \\ 
  & 2008-11-19 & 3.36 & $<$0.1 & \nodata & 218 \\ 
  & 2009-01-30 & 2.31 & $<$0.1 & \nodata & 218 \\ 
  & 2009-03-25 & 3.61 & $<$0.07 & \nodata & 217 \\ 
  & 2009-05-28 & 5.38 & $<$0.07 & \nodata & 220 \\ 
  & 2009-06-25 & 6.16 & 0.1 & 185 & 220 \\ 
  & 2009-07-23 & 6.64 & $<$0.08 & \nodata & 220 \\ 
  & 2009-08-28 & 5.65 & $<$0.04 & \nodata & 213 \\ 
  & 2009-10-25 & 4.97 & $<$0.06 & \nodata & 212 \\ 
  & 2009-12-05 & 3.77 & $<$0.09 & \nodata & 211 \\ 
  & 2010-01-26 & 5.55 & $<$0.04 & \nodata & 214 \\ 
  & 2010-06-19 & 8.35 & 0.08 & 254 & 224 \\ 
  & 2010-10-27 & 5.79 & $<$0.06 & \nodata & 221 \\ 
  & 2010-11-21 & 3.78 & $<$0.2 & \nodata & 219 \\ 
  & 2011-07-09 & 3.39 & 0.1 & 94 & 221 \\ 
  & 2012-04-29 & 3.22 & $<$0.09 & \nodata & 219 \\ 
  & 2012-10-12 & 1.95 & $<$0.2 & \nodata & 218 \\ 
  & 2012-10-19 & 2.04 & $<$0.2 & \nodata & 214 \\ 
  & 2012-10-26 & 1.87 & $<$0.3 & \nodata & 212 \\ 
  & 2012-11-16 & 1.76 & $<$0.3 & \nodata & 215 \\ 
  & 2012-11-21 & 2.20 & $<$0.2 & \nodata & 214 \\ 
  & 2012-12-23 & 2.57 & $<$0.2 & \nodata & 217 \\ 
  & 2013-02-10 & 2.97 & $<$0.08 & \nodata & 221 \\ 
  & 2013-07-22 & 4.27 & $<$0.1 & \nodata & 213 \\ 
  & 2013-12-15 & 1.81 & $<$0.2 & \nodata & 217 \\ 
  & 2014-05-10 & 2.52 & $<$0.2 & \nodata & 220 \\ 
  & 2014-05-12 & 2.16 & $<$0.2 & \nodata & 211 \\ 
  & 2014-06-05 & 2.25 & $<$0.1 & \nodata & 217 \\ 
  & 2014-07-31 & 2.16 & $<$0.1 & \nodata & 220 \\ 
  & 2014-09-01 & 2.36 & $<$0.1 & \nodata & 220 \\ 
  & 2014-11-21 & 1.74 & $<$0.1 & \nodata & 226 \\ 
  & 2014-12-07 & 1.86 & $<$0.2 & \nodata & 222 \\ 
  & 2014-12-12 & 1.69 & $<$0.2 & \nodata & 216 \\ 
  & 2015-01-18 & 1.94 & 0.1 & 261 & 215 \\ 
  & 2015-02-22 & 3.00 & $<$0.2 & \nodata & 218 \\ 
  & 2015-05-08 & 5.27 & 0.2 & 176 & 227 \\ 
  & 2015-11-25 & 3.42 & 0.2 & 180 & 226 \\ 
  & 2016-06-16 & 4.27 & $<$0.05 & \nodata & 222 \\ 
  & 2016-09-26 & 3.84 & $<$0.05 & \nodata & 227 \\ 
  & 2016-11-06 & 3.69 & 0.1 & 222 & 228 \\ 
  & 2016-12-10 & 4.59 & 0.4 & 240 & 230 \\ 
1228+126 & 2000-04-07 & 0.83 & $<$0.07 & \nodata & 280 \\ 
  & 2000-05-08 & 0.92 & $<$0.1 & \nodata & 280 \\ 
  & 2000-06-27 & 0.91 & $<$0.2 & \nodata & 283 \\ 
  & 2003-02-05 & 1.20 & $<$0.08 & \nodata & 286 \\ 
  & 2004-08-09 & 0.97 & $<$0.1 & \nodata & 285 \\ 
  & 2004-12-02 & 1.02 & $<$0.08 & \nodata & 281 \\ 
  & 2005-11-07 & 0.90 & 0.1 & 105 & 278 \\ 
  & 2006-06-15 & 1.12 & $<$0.1 & \nodata & 284 \\ 
  & 2007-02-05 & 1.16 & $<$0.09 & \nodata & 273 \\ 
  & 2007-06-03 & 1.02 & $<$0.1 & \nodata & 282 \\ 
  & 2008-05-01 & 1.23 & 0.1 & 214 & 277 \\ 
  & 2009-01-07 & 0.93 & $<$0.06 & \nodata & 288 \\ 
  & 2009-07-05 & 1.29 & 0.1 & 179 & 274 \\ 
  & 2010-02-11 & 1.02 & $<$0.07 & \nodata & 282 \\ 
  & 2010-09-29 & 0.95 & 0.1 & 241 & 293 \\ 
  & 2011-05-21 & 0.83 & 0.2 & 176 & 281 \\ 
  & 2014-05-07 & 0.93 & 0.2 & 195 & 292 \\ 
  & 2014-12-07 & 0.98 & $<$0.09 & \nodata & 287 \\ 
  & 2015-02-22 & 1.02 & 0.1 & 241 & 273 \\ 
1236+049 & 2009-01-30 & 0.42 & 1.2 & 189 & 284\tablenotemark{a} \\ 
  & 2009-06-03 & 0.32 & 1.2 & 101 & 286 \\ 
  & 2009-12-10 & 0.56 & 0.9 & 124 & 284 \\ 
  & 2010-09-27 & 0.34 & 1.6 & 169 & 283 \\ 
  & 2011-03-05 & 0.41 & 2.3 & 126 & 273 \\ 
  & 2011-06-06 & 0.52 & 1.5 & 158 & 282 \\ 
  & 2011-07-15 & 0.64 & 3.0 & 204 & 280 \\ 
  & 2011-09-12 & 0.57 & 1.9 & 243 & 282 \\ 
  & 2012-11-11 & 0.86 & 0.9 & 211 & 277 \\ 
  & 2012-12-23 & 1.04 & 0.8 & 177 & 275 \\ 
  & 2013-01-21 & 0.90 & 0.9 & 155 & 276 \\ 
1236+077 & 2014-05-12 & 0.70 & 7.2 & 92 & 302 \\ 
  & 2014-07-31 & 0.73 & 11.2 & 95 & 301 \\ 
  & 2015-05-08 & 0.82 & 2.7 & 267 & 298 \\ 
  & 2015-10-02 & 0.79 & 9.7 & 90 & 299 \\ 
  & 2016-03-05 & 0.67 & 8.5 & 96 & 303 \\ 
  & 2016-06-03 & 0.67 & 9.1 & 96 & 305 \\ 
  & 2016-08-09 & 0.53 & 4.9 & 96 & 301 \\ 
  & 2016-10-29 & 0.60 & 8.6 & 104 & 303 \\ 
1243$-$072 & 2006-04-05 & 0.45 & 2.0 & 168 & 276 \\ 
  & 2007-01-06 & 0.69 & 2.0 & 145 & 280 \\ 
  & 2007-04-18 & 0.78 & 1.6 & 145 & 272 \\ 
  & 2007-08-24 & 0.89 & 1.2 & 136 & 275 \\ 
  & 2008-05-30 & 0.93 & 0.4 & 193 & 262 \\ 
  & 2008-11-26 & 0.91 & 2.1 & 200 & 272 \\ 
  & 2009-05-02 & 1.05 & 1.9 & 186 & 273 \\ 
  & 2010-01-16 & 0.97 & 0.9 & 236 & 278 \\ 
  & 2010-09-27 & 1.03 & 0.7 & 202 & 274 \\ 
1244$-$255 & 2009-01-30 & 1.01 & 2.0 & 94 & 140 \\ 
  & 2009-06-15 & 0.91 & 1.3 & 50 & 138 \\ 
  & 2009-12-10 & 0.81 & 2.0 & 46 & 141 \\ 
  & 2010-07-12 & 0.63 & 1.7 & 93 & 123 \\ 
  & 2011-02-20 & 0.48 & 1.6 & 79 & 135 \\ 
  & 2011-05-26 & 0.40 & 2.2 & 60 & 132 \\ 
  & 2011-08-26 & 0.70 & 1.9 & 185 & 134 \\ 
  & 2011-10-03 & 0.67 & 1.9 & 169 & 134 \\ 
  & 2011-12-12 & 0.73 & 2.3 & 172 & 136 \\ 
  & 2012-03-27 & 0.70 & 1.2 & 85 & 129 \\ 
  & 2013-08-12 & 1.11 & 1.2 & 142 & 122 \\ 
1246+586 & 2009-10-27 & 0.09 & $<$0.7 & \nodata & 359 \\ 
  & 2011-07-24 & 0.09 & $<$3.0 & \nodata & 357 \\ 
  & 2012-02-06 & 0.09 & $<$0.6 & \nodata & 347 \\ 
  & 2012-07-12 & 0.12 & $<$0.6 & \nodata & 349 \\ 
  & 2012-12-10 & 0.08 & 2.4 & 216 & 354 \\ 
  & 2013-05-05 & 0.06 & $<$1.4 & \nodata & 349 \\ 
  & 2013-07-30 & 0.06 & $<$7.0 & \nodata & 349 \\ 
  & 2014-02-27 & 0.05 & 1.4 & 183 & 5 \\ 
  & 2014-11-17 & 0.10 & 0.4 & 264 & 353 \\ 
  & 2016-01-16 & 0.08 & $<$0.5 & \nodata & 7 \\ 
1250+532 & 2009-12-26 & 0.15 & 4.2 & 239 & 244 \\ 
  & 2010-10-15 & 0.17 & 3.4 & 237 & 247 \\ 
  & 2011-08-15 & 0.18 & 3.0 & 245 & 245 \\ 
  & 2012-06-25 & 0.16 & 2.7 & 225 & 247 \\ 
  & 2012-11-28 & 0.15 & 1.4 & 227 & 247 \\ 
  & 2014-01-11 & 0.16 & 2.2 & 225 & 247 \\ 
  & 2015-05-18 & 0.19 & 0.9 & 181 & 249 \\ 
  & 2016-01-22 & 0.20 & 2.1 & 171 & 253 \\ 
  & 2016-06-16 & 0.20 & 4.0 & 192 & 250 \\ 
  & 2016-11-12 & 0.20 & 2.9 & 194 & 253 \\ 
1253$-$055 & 1996-01-19 & 9.98 & 2.4 & 217 & 239 \\ 
  & 1996-03-22 & 11.72 & 1.6 & 228 & 234 \\ 
  & 1996-05-27 & 13.92 & 1.5 & 96 & 237 \\ 
  & 1996-07-27 & 14.01 & 2.1 & 241 & 243 \\ 
  & 1996-09-27 & 13.86 & 3.9 & 221 & 239 \\ 
  & 1996-12-06 & 11.38 & 3.0 & 242 & 238 \\ 
  & 1996-12-23 & 14.25 & 0.8 & 225 & 238 \\ 
  & 1997-12-07 & 16.10 & 2.7 & 192 & 245 \\ 
  & 1998-05-29 & 13.44 & 3.0 & 216 & 239 \\ 
  & 1998-06-30 & 12.45 & 3.5 & 234 & 237 \\ 
  & 1998-10-25 & 12.57 & 3.5 & 227 & 229 \\ 
  & 1999-02-08 & 14.01 & 3.4 & 224 & 231 \\ 
  & 1999-04-04 & 12.37 & 2.4 & 239 & 232 \\ 
  & 1999-05-16 & 12.87 & 2.3 & 236 & 233 \\ 
  & 1999-07-24 & 11.70 & 5.1 & 248 & 234 \\ 
  & 1999-08-30 & 10.08 & 5.6 & 249 & 233 \\ 
  & 1999-09-12 & 10.61 & 4.5 & 238 & 232 \\ 
  & 1999-10-16 & 9.88 & 3.5 & 235 & 236 \\ 
  & 1999-12-23 & 10.52 & 4.9 & 241 & 233 \\ 
  & 1999-12-31 & 10.46 & 4.0 & 245 & 234 \\ 
  & 2000-06-27 & 10.61 & 5.8 & 223 & 234 \\ 
  & 2000-06-29 & 10.56 & 5.3 & 222 & 234 \\ 
  & 2001-01-04 & 10.24 & 8.5 & 222 & 231 \\ 
  & 2001-03-23 & 9.15 & 3.9 & 212 & 231 \\ 
  & 2001-06-30 & 9.20 & 2.6 & 233 & 231 \\ 
  & 2001-08-09 & 9.34 & 0.7 & 225 & 230 \\ 
  & 2001-11-02 & 10.72 & 2.3 & 240 & 230 \\ 
  & 2002-01-07 & 13.51 & 3.3 & 220 & 233 \\ 
  & 2002-06-27 & 13.47 & 5.0 & 194 & 233 \\ 
  & 2002-07-03 & 13.37 & 5.1 & 197 & 234 \\ 
  & 2002-07-19 & 12.09 & 1.7 & 200 & 232 \\ 
  & 2002-11-02 & 9.80 & 5.4 & 214 & 232 \\ 
  & 2002-11-15 & 8.80 & 4.5 & 217 & 234 \\ 
  & 2002-11-23 & 8.48 & 4.2 & 214 & 232 \\ 
  & 2003-01-06 & 8.08 & 3.3 & 207 & 232 \\ 
  & 2003-05-26 & 7.82 & 2.3 & 179 & 228 \\ 
  & 2003-06-15 & 7.74 & 2.4 & 170 & 225 \\ 
  & 2003-09-09 & 8.33 & 2.2 & 270 & 226 \\ 
  & 2004-06-11 & 8.92 & 1.6 & 178 & 225 \\ 
  & 2004-06-28 & 8.61 & 0.7 & 193 & 227 \\ 
  & 2004-12-12 & 11.36 & 3.4 & 157 & 229 \\ 
  & 2005-03-05 & 8.35 & 1.8 & 169 & 229 \\ 
  & 2005-05-19 & 10.34 & 1.6 & 200 & 228 \\ 
  & 2005-06-15 & 11.50 & 0.9 & 206 & 226 \\ 
  & 2005-09-16 & 9.87 & 0.6 & 199 & 219 \\ 
  & 2005-11-17 & 7.19 & 0.9 & 227 & 217 \\ 
  & 2006-04-05 & 8.31 & 0.9 & 252 & 221 \\ 
  & 2006-09-06 & 11.32 & 0.9 & 255 & 223 \\ 
  & 2007-03-02 & 12.44 & 3.7 & 251 & 223 \\ 
  & 2007-08-24 & 9.09 & 1.6 & 131 & 235 \\ 
  & 2008-06-25 & 11.22 & 1.5 & 186 & 239 \\ 
  & 2008-11-26 & 12.01 & 3.1 & 224 & 242 \\ 
  & 2009-05-02 & 9.29 & 2.5 & 251 & 235 \\ 
  & 2009-06-25 & 8.25 & 1.9 & 245 & 233 \\ 
  & 2009-08-19 & 7.80 & 1.5 & 110 & 232 \\ 
  & 2009-08-28 & 7.72 & 1.5 & 116 & 230 \\ 
  & 2009-12-05 & 8.27 & 0.9 & 137 & 231 \\ 
  & 2009-12-10 & 8.08 & 1.3 & 122 & 229 \\ 
  & 2010-01-26 & 8.26 & 2.9 & 94 & 233 \\ 
  & 2010-06-19 & 9.41 & 2.6 & 100 & 231 \\ 
  & 2010-06-27 & 9.17 & 2.4 & 102 & 230 \\ 
  & 2010-10-27 & 11.66 & 2.4 & 154 & 231 \\ 
  & 2010-11-21 & 11.18 & 2.4 & 155 & 231 \\ 
  & 2012-04-29 & 26.42 & 6.5 & 140 & 234 \\ 
  & 2012-11-02 & 22.82 & 1.6 & 170 & 238 \\ 
  & 2012-12-10 & 22.02 & 2.9 & 176 & 240 \\ 
  & 2013-03-31 & 12.78 & 5.0 & 200 & 243 \\ 
  & 2013-07-08 & 9.28 & 7.7 & 196 & 211 \\ 
  & 2014-02-14 & 13.64 & 9.0 & 188 & 212 \\ 
  & 2014-05-07 & 11.39 & 5.7 & 190 & 207 \\ 
  & 2014-05-10 & 13.39 & 6.4 & 198 & 209 \\ 
  & 2015-01-18 & 10.30 & 7.1 & 195 & 206 \\ 
  & 2015-08-11 & 8.93 & 2.6 & 190 & 211 \\ 
  & 2016-03-05 & 9.44 & 5.9 & 181 & 212 \\ 
  & 2016-07-16 & 8.48 & 6.7 & 188 & 211 \\ 
  & 2016-11-18 & 8.02 & 5.0 & 187 & 210 \\ 
1300+248 & 2010-11-13 & 0.10 & 0.5 & 213 & 210\tablenotemark{a} \\ 
  & 2012-01-02 & 0.22 & 2.9 & 185 & 210\tablenotemark{a} \\ 
  & 2012-06-25 & 0.18 & 1.8 & 112 & 210\tablenotemark{a} \\ 
  & 2012-11-02 & 0.15 & 3.8 & 214 & 210\tablenotemark{a} \\ 
  & 2013-03-31 & 0.17 & 1.1 & 181 & 314 \\ 
  & 2013-07-22 & 0.14 & 1.4 & 169 & 317 \\ 
  & 2014-01-25 & 0.22 & 4.9 & 116 & 316 \\ 
  & 2014-11-17 & 0.28 & 1.3 & 205 & 314 \\ 
1302$-$102 & 2006-03-09 & 0.48 & 0.7 & 112 & 29 \\ 
  & 2007-03-28 & 0.56 & 1.9 & $-$27 & 36 \\ 
  & 2008-05-30 & 0.37 & 3.1 & $-$42 & 30 \\ 
  & 2008-11-26 & 0.35 & 0.5 & $-$37 & 29 \\ 
  & 2009-02-25 & 0.57 & 0.6 & $-$16 & 31 \\ 
  & 2009-06-15 & 0.47 & 0.6 & 0.4 & 30 \\ 
  & 2009-12-17 & 0.19 & 0.3 & 44 & 33 \\ 
  & 2010-02-11 & 0.19 & $<$0.4 & \nodata & 34 \\ 
  & 2010-08-06 & 0.32 & 1.2 & 103 & 34 \\ 
  & 2010-11-29 & 0.36 & 0.8 & 66 & 33 \\ 
  & 2011-05-26 & 0.36 & 0.4 & 77 & 32 \\ 
  & 2011-08-26 & 0.42 & $<$0.2 & \nodata & 33 \\ 
  & 2012-08-03 & 1.32 & 0.6 & 20 & 31 \\ 
1307+121 & 1999-12-27 & 0.43 & 9.1 & 39 & 46 \\ 
  & 2011-12-29 & 0.30 & 7.8 & 35 & 40 \\ 
  & 2012-06-25 & 0.27 & 8.6 & 35 & 40 \\ 
  & 2012-11-02 & 0.27 & 8.6 & 31 & 41 \\ 
  & 2013-01-21 & 0.25 & 8.4 & 34 & 40 \\ 
  & 2013-06-02 & 0.22 & 6.1 & 45 & 38 \\ 
  & 2014-02-14 & 0.24 & 6.4 & 27 & 41 \\ 
  & 2015-01-18 & 0.28 & 6.2 & 37 & 39 \\ 
  & 2015-09-06 & 0.28 & 8.5 & 24 & 41 \\ 
  & 2016-07-16 & 0.35 & 11.3 & 23 & 40 \\ 
  & 2016-11-12 & 0.39 & 13.9 & 27 & 34 \\ 
1308+326 & 1996-01-19 & 1.11 & 0.5 & 216 & 297 \\ 
  & 1996-03-22 & 1.07 & 1.4 & 104 & 299 \\ 
  & 1996-05-27 & 1.12 & 1.5 & 114 & 296 \\ 
  & 1996-07-27 & 1.47 & 1.8 & 196 & 294 \\ 
  & 1996-09-27 & 1.14 & 0.7 & 250 & 294 \\ 
  & 1996-12-06 & 1.07 & 0.2 & 247 & 289 \\ 
  & 1997-04-06 & 1.04 & 3.5 & 113 & 290 \\ 
  & 2000-05-08 & 0.64 & 2.8 & 183 & 301 \\ 
  & 2000-06-27 & 0.58 & 2.2 & 149 & 303 \\ 
  & 2002-11-23 & 1.89 & 3.3 & 266 & 305 \\ 
  & 2002-12-13 & 1.85 & 3.1 & 100 & 305 \\ 
  & 2003-03-29 & 2.24 & 3.4 & 118 & 302 \\ 
  & 2003-05-10 & 2.41 & 4.5 & 131 & 300 \\ 
  & 2003-08-23 & 2.68 & 2.2 & 132 & 301 \\ 
  & 2003-09-27 & 2.65 & 1.0 & 148 & 301 \\ 
  & 2004-04-01 & 2.26 & 2.9 & 170 & 302 \\ 
  & 2004-05-29 & 2.20 & 2.2 & 160 & 299 \\ 
  & 2005-01-06 & 1.19 & 3.3 & 188 & 295 \\ 
  & 2005-03-13 & 1.37 & 2.2 & 172 & 297 \\ 
  & 2005-05-04 & 1.30 & 2.4 & 184 & 299 \\ 
  & 2005-05-26 & 1.24 & 3.8 & 176 & 306 \\ 
  & 2005-06-18 & 1.21 & 3.4 & 166 & 310 \\ 
  & 2006-04-28 & 0.69 & 1.4 & 141 & 308 \\ 
  & 2006-07-07 & 0.53 & 0.9 & 253 & 319 \\ 
  & 2007-02-05 & 0.67 & 1.5 & 227 & 317 \\ 
  & 2007-06-10 & 0.67 & 2.3 & 142 & 315 \\ 
  & 2007-08-16 & 0.77 & 0.3 & 141 & 312 \\ 
  & 2008-05-30 & 1.31 & 1.0 & 197 & 309 \\ 
  & 2008-07-17 & 1.50 & 0.4 & 242 & 309 \\ 
  & 2009-01-07 & 1.49 & 3.3 & 223 & 307 \\ 
  & 2009-06-03 & 1.92 & 1.4 & 257 & 305 \\ 
  & 2009-08-28 & 2.20 & 2.0 & 230 & 303 \\ 
  & 2009-10-25 & 2.44 & 2.2 & 210 & 314 \\ 
  & 2009-12-05 & 2.62 & 1.3 & 222 & 314 \\ 
  & 2010-01-26 & 2.44 & 2.0 & 242 & 298 \\ 
  & 2010-06-27 & 2.28 & 0.9 & 169 & 306 \\ 
  & 2010-08-06 & 2.13 & 1.2 & 167 & 305 \\ 
  & 2010-11-20 & 2.20 & 1.5 & 91 & 309 \\ 
  & 2011-07-15 & 1.91 & 2.0 & 268 & 310 \\ 
  & 2011-09-28 & 1.90 & 2.1 & 264 & 299 \\ 
  & 2011-11-28 & 1.92 & 3.9 & 95 & 296 \\ 
  & 2012-02-06 & 2.19 & 3.3 & 98 & 295 \\ 
  & 2012-09-02 & 1.81 & 1.5 & 224 & 315 \\ 
  & 2012-12-10 & 1.81 & 2.7 & 262 & 299 \\ 
  & 2013-06-02 & 1.13 & 1.7 & 104 & 309 \\ 
  & 2014-01-25 & 1.10 & 0.8 & 140 & 298 \\ 
  & 2014-07-31 & 1.68 & 2.1 & 99 & 305 \\ 
  & 2014-12-07 & 1.44 & 4.6 & 239 & 280 \\ 
  & 2015-02-22 & 1.09 & 2.0 & 99 & 285 \\ 
  & 2015-06-16 & 1.14 & 0.5 & 263 & 286 \\ 
  & 2015-11-25 & 0.85 & 2.6 & 160 & 287 \\ 
  & 2016-05-23 & 0.94 & 2.1 & 179 & 287 \\ 
  & 2016-08-09 & 0.79 & 0.3 & 242 & 287 \\ 
  & 2016-10-29 & 0.66 & 2.9 & 118 & 287 \\ 
  & 2016-11-12 & 0.61 & 2.4 & 130 & 288 \\ 
1310+487 & 2009-12-26 & 0.09 & 1.4 & 42 & 46 \\ 
  & 2010-08-06 & 0.13 & 4.3 & 42 & 51 \\ 
  & 2010-12-24 & 0.19 & 6.7 & 16 & 47 \\ 
  & 2011-09-12 & 0.16 & 3.0 & 90 & 46 \\ 
  & 2012-09-02 & 0.12 & 5.8 & 86 & 45 \\ 
  & 2013-02-28 & 0.16 & 2.1 & 85 & 50 \\ 
  & 2013-07-08 & 0.16 & 6.3 & 84 & 60 \\ 
  & 2014-02-27 & 0.10 & 5.8 & 50 & 52 \\ 
  & 2014-09-01 & 0.11 & 7.5 & 33 & 50 \\ 
  & 2015-08-11 & 0.12 & 2.5 & 35 & 45 \\ 
  & 2016-06-03 & 0.14 & 3.3 & 65 & 42 \\ 
  & 2016-12-26 & 0.13 & 5.6 & 51 & 49 \\ 
1318+225 & 2012-12-10 & 0.28 & 1.9 & 101 & 64 \\ 
  & 2013-05-05 & 0.23 & 1.6 & 105 & 68 \\ 
  & 2013-08-20 & 0.29 & 2.1 & 49 & 69 \\ 
  & 2015-05-18 & 0.18 & 1.8 & 134 & 65 \\ 
  & 2015-09-06 & 0.26 & 2.5 & 131 & 64 \\ 
  & 2015-11-25 & 0.37 & 2.7 & 150 & 63 \\ 
  & 2016-01-16 & 0.36 & 1.6 & 160 & 62 \\ 
  & 2016-05-23 & 0.31 & 0.7 & 137 & 63 \\ 
  & 2016-11-18 & 0.31 & 2.0 & $-$6 & 64 \\ 
1324+224 & 2002-10-09 & 0.51 & 1.4 & 131 & 282\tablenotemark{a} \\ 
  & 2004-04-10 & 1.73 & 1.7 & 94 & 35 \\ 
  & 2005-04-21 & 0.88 & 1.5 & 268 & 25 \\ 
  & 2005-07-24 & 0.80 & 0.9 & 112 & 12 \\ 
  & 2005-12-22 & 0.64 & 0.5 & 181 & 307 \\ 
  & 2006-12-01 & 1.46 & 0.8 & 137 & 7 \\ 
  & 2007-06-03 & 1.89 & 3.4 & 158 & 42 \\ 
  & 2007-08-16 & 1.86 & 3.1 & 153 & 54 \\ 
  & 2008-06-25 & 0.80 & 0.9 & 201 & 324 \\ 
  & 2008-08-06 & 0.82 & 2.8 & 186 & 328 \\ 
1329$-$049 & 2009-07-05 & 1.00 & $<$0.08 & \nodata & 11 \\ 
  & 2010-01-16 & 1.19 & 0.2 & $-$4 & 16 \\ 
  & 2010-07-12 & 1.32 & 1.3 & 48 & 10 \\ 
  & 2010-08-27 & 1.41 & 1.6 & 37 & 12 \\ 
  & 2010-09-17 & 1.50 & 2.3 & 36 & 12 \\ 
  & 2010-11-13 & 1.46 & 1.5 & 84 & 14 \\ 
  & 2012-01-14 & 0.62 & 0.9 & 43 & 12 \\ 
  & 2012-07-12 & 0.52 & 2.0 & 53 & 13 \\ 
  & 2013-08-12 & 1.04 & 2.6 & 68 & 12 \\ 
1329$-$126 & 2010-03-10 & 0.32 & 0.8 & 84 & 98 \\ 
  & 2010-09-29 & 0.19 & 2.2 & 163 & 78 \\ 
  & 2010-11-29 & 0.13 & 2.8 & 153 & 95 \\ 
  & 2011-04-11 & 0.11 & 1.3 & 159 & 98 \\ 
  & 2011-08-26 & 0.08 & $<$4.5 & \nodata & 90 \\ 
1331+170 & 2003-08-27 & 0.16 & $<$0.6 & \nodata & 21 \\ 
  & 2004-08-12 & 0.17 & $<$0.6 & \nodata & 22 \\ 
  & 2005-06-05 & 0.18 & $<$0.4 & \nodata & 25 \\ 
  & 2006-04-05 & 0.13 & $<$1.0 & \nodata & 24 \\ 
  & 2006-12-01 & 0.11 & $<$1.6 & \nodata & 19 \\ 
  & 2007-03-28 & 0.11 & $<$0.9 & \nodata & 22 \\ 
  & 2007-07-03 & 0.11 & $<$0.7 & \nodata & 21 \\ 
  & 2007-09-06 & 0.12 & $<$0.7 & \nodata & 25 \\ 
  & 2009-07-23 & 0.14 & $<$0.5 & \nodata & 21 \\ 
  & 2010-10-15 & 0.10 & $<$0.6 & \nodata & 21 \\ 
1334$-$127 & 1996-12-23 & 4.83 & 0.5 & 223 & 139\tablenotemark{a} \\ 
  & 1997-02-09 & 4.48 & 2.2 & 172 & 139 \\ 
  & 2003-03-01 & 3.84 & 1.5 & 198 & 168 \\ 
  & 2004-09-11 & 6.78 & 4.1 & 184 & 175 \\ 
  & 2005-03-05 & 5.88 & 5.3 & 174 & 169 \\ 
  & 2005-06-15 & 6.00 & 5.4 & 167 & 167 \\ 
  & 2006-10-06 & 3.66 & 0.6 & 230 & 122 \\ 
  & 2007-02-05 & 3.86 & 1.1 & 173 & 122 \\ 
  & 2007-06-10 & 5.17 & 2.0 & 225 & 123 \\ 
  & 2007-09-06 & 5.09 & 0.7 & 208 & 131 \\ 
  & 2008-10-03 & 4.39 & 1.0 & 128 & 143 \\ 
  & 2009-06-25 & 5.13 & 4.3 & 169 & 158 \\ 
  & 2009-12-26 & 2.92 & 4.9 & 150 & 153 \\ 
  & 2010-06-19 & 3.77 & 1.2 & 149 & 152 \\ 
  & 2010-09-17 & 2.97 & 0.6 & 202 & 149 \\ 
  & 2010-11-13 & 2.79 & 2.9 & 112 & 149 \\ 
  & 2011-02-20 & 2.83 & 2.2 & 111 & 143 \\ 
  & 2011-05-21 & 2.81 & 2.0 & 64 & 145 \\ 
  & 2012-01-14 & 3.69 & 2.3 & 231 & 142 \\ 
  & 2012-04-29 & 3.31 & 3.3 & 219 & 167 \\ 
  & 2012-09-02 & 2.61 & 1.2 & 183 & 158 \\ 
  & 2012-11-11 & 3.25 & 0.6 & 95 & 156 \\ 
  & 2012-12-10 & 3.41 & 0.7 & 133 & 156 \\ 
  & 2013-01-21 & 3.79 & 2.2 & 214 & 156 \\ 
1341$-$171 & 2009-06-25 & 0.31 & 1.7 & 201 & 303 \\ 
  & 2009-12-10 & 0.48 & 0.9 & 94 & 309 \\ 
  & 2010-08-27 & 0.57 & 5.9 & 231 & 310 \\ 
  & 2010-12-24 & 0.58 & 3.7 & 240 & 297 \\ 
  & 2011-06-06 & 0.32 & 3.5 & 194 & 295 \\ 
  & 2012-07-12 & 0.26 & 1.5 & 142 & 298 \\ 
  & 2012-09-27 & 0.25 & 1.6 & 142 & 301 \\ 
  & 2013-02-28 & 0.32 & 3.0 & 170 & 298 \\ 
  & 2013-08-20 & 0.29 & 2.6 & 130 & 296 \\ 
  & 2014-03-30 & 0.40 & 1.2 & 178 & 299 \\ 
  & 2015-01-18 & 0.28 & 3.3 & 154 & 309 \\ 
  & 2016-07-16 & 0.21 & 2.1 & 134 & 302 \\ 
  & 2016-11-12 & 0.19 & 4.0 & 158 & 305 \\ 
1343+451 & 2009-10-27 & 0.64 & 1.8 & 239 & 180 \\ 
  & 2010-06-19 & 0.25 & 2.5 & 230 & 186 \\ 
  & 2010-11-29 & 0.34 & 2.3 & 98 & 182 \\ 
  & 2011-09-12 & 0.72 & 2.2 & 267 & 171 \\ 
  & 2012-01-02 & 0.68 & 3.2 & 209 & 175 \\ 
  & 2012-03-04 & 0.74 & 4.7 & 221 & 175 \\ 
  & 2012-05-24 & 0.63 & 3.7 & 200 & 172 \\ 
  & 2012-11-21 & 0.73 & 3.2 & 244 & 173 \\ 
  & 2012-11-28 & 0.64 & 2.1 & 227 & 179 \\ 
  & 2012-12-23 & 0.80 & 1.6 & 200 & 185 \\ 
  & 2013-02-10 & 0.75 & 1.4 & 235 & 171 \\ 
1345+125 & 2001-01-04 & 0.16 & 0.2 & 152 & 166 \\ 
  & 2006-11-10 & 0.26 & $<$0.6 & \nodata & 169 \\ 
  & 2009-07-23 & 0.26 & 0.3 & 186 & 172 \\ 
  & 2011-07-24 & 0.32 & $<$0.2 & \nodata & 170 \\ 
  & 2013-07-30 & 0.22 & $<$0.4 & \nodata & 171 \\ 
1348+308 & 2010-11-04 & 0.15 & 1.3 & 189 & 289 \\ 
  & 2011-03-05 & 0.15 & $<$0.4 & \nodata & 293 \\ 
  & 2011-08-15 & 0.19 & 3.3 & 216 & 293 \\ 
  & 2012-02-06 & 0.17 & 2.4 & 172 & 296 \\ 
  & 2012-11-02 & 0.16 & 3.2 & 197 & 294 \\ 
  & 2013-03-31 & 0.14 & 2.1 & 200 & 288 \\ 
  & 2013-07-08 & 0.13 & 3.0 & 209 & 293 \\ 
1402+044 & 2013-12-15 & 0.37 & 0.9 & 229 & 335 \\ 
  & 2014-02-27 & 0.33 & 1.2 & 204 & 334 \\ 
  & 2014-05-12 & 0.31 & 1.6 & 215 & 336 \\ 
  & 2014-11-10 & 0.29 & 0.7 & 198 & 335 \\ 
  & 2015-05-08 & 0.35 & 0.1 & 180 & 334 \\ 
  & 2015-10-02 & 0.39 & 1.8 & 163 & 330 \\ 
  & 2016-05-23 & 0.53 & 2.7 & 249 & 333 \\ 
1406$-$076 & 2002-06-27 & 1.15 & 0.6 & 259 & 253 \\ 
  & 2002-07-03 & 1.11 & 0.8 & 257 & 248 \\ 
  & 2002-11-15 & 1.28 & 1.4 & 146 & 246 \\ 
  & 2003-05-26 & 1.14 & 3.0 & 261 & 249 \\ 
  & 2006-04-05 & 0.75 & 1.4 & 226 & 261 \\ 
  & 2007-01-06 & 0.64 & 0.7 & 213 & 273 \\ 
  & 2007-08-16 & 0.76 & 0.7 & 207 & 268 \\ 
  & 2008-05-30 & 0.57 & 0.9 & 181 & 270 \\ 
  & 2008-10-03 & 0.60 & 0.8 & 245 & 262 \\ 
  & 2008-11-26 & 0.59 & 1.3 & 260 & 273 \\ 
  & 2009-01-30 & 0.57 & 2.3 & 267 & 277 \\ 
  & 2009-03-25 & 0.59 & 0.9 & 267 & 264 \\ 
  & 2009-08-19 & 0.69 & 0.6 & 206 & 265 \\ 
  & 2011-02-20 & 0.78 & 2.3 & 120 & 264 \\ 
  & 2011-10-03 & 0.73 & 2.2 & 157 & 263 \\ 
  & 2012-08-03 & 0.78 & 3.6 & 116 & 261 \\ 
  & 2012-11-11 & 0.67 & 2.2 & 125 & 259 \\ 
  & 2013-03-31 & 0.82 & 3.7 & 127 & 268 \\ 
1413+135 & 1999-12-27 & 0.27 & $<$0.4 & \nodata & 242 \\ 
  & 2001-01-04 & 1.13 & 0.07 & 148 & 243 \\ 
  & 2002-11-23 & 0.82 & $<$0.1 & \nodata & 247 \\ 
  & 2004-04-10 & 0.67 & $<$0.1 & \nodata & 248 \\ 
  & 2005-04-21 & 0.53 & $<$0.2 & \nodata & 245 \\ 
  & 2005-11-07 & 0.49 & $<$0.2 & \nodata & 251 \\ 
  & 2006-08-09 & 0.50 & $<$0.3 & \nodata & 247 \\ 
  & 2007-08-09 & 1.02 & $<$0.08 & \nodata & 245 \\ 
  & 2009-03-25 & 0.71 & 0.10 & 159 & 250 \\ 
  & 2011-05-26 & 0.45 & $<$0.1 & \nodata & 249 \\ 
1417+385 & 2002-06-15 & 0.74 & 2.1 & 153 & 161 \\ 
  & 2003-06-15 & 0.92 & 2.2 & 159 & 156 \\ 
  & 2005-01-06 & 0.57 & 2.9 & 151 & 184 \\ 
  & 2005-07-24 & 0.39 & 0.8 & 130 & 216 \\ 
  & 2006-05-24 & 1.51 & 1.3 & 225 & 183 \\ 
  & 2008-09-12 & 0.17 & 1.0 & 227 & 272 \\ 
  & 2009-12-17 & 0.55 & 1.4 & 168 & 202 \\ 
  & 2010-08-06 & 0.95 & 2.1 & 200 & 213 \\ 
  & 2010-11-20 & 0.52 & 2.1 & 200 & 198 \\ 
  & 2011-06-24 & 0.57 & 2.8 & 179 & 165 \\ 
  & 2012-02-06 & 0.97 & 2.7 & 147 & 145 \\ 
  & 2012-09-02 & 0.84 & 1.0 & 263 & 156 \\ 
  & 2013-07-08 & 0.59 & 1.4 & 115 & 114 \\ 
1418+546 & 1997-02-09 & 0.49 & 2.5 & 85 & 131 \\ 
  & 2002-06-15 & 0.48 & 2.0 & 129 & 128 \\ 
  & 2002-12-13 & 0.54 & 4.9 & 117 & 131 \\ 
  & 2003-05-09 & 0.52 & 4.2 & 102 & 137 \\ 
  & 2003-08-23 & 0.60 & 5.0 & 116 & 136 \\ 
  & 2004-05-29 & 0.73 & 3.3 & 113 & 136 \\ 
  & 2004-09-10 & 0.69 & 2.6 & 97 & 136 \\ 
  & 2005-11-17 & 0.64 & 2.9 & 101 & 140 \\ 
  & 2006-02-12 & 0.68 & 3.0 & 86 & 138 \\ 
  & 2006-11-10 & 0.55 & 2.2 & 93 & 135 \\ 
  & 2007-03-28 & 0.59 & 1.5 & 60 & 133 \\ 
  & 2007-07-03 & 0.52 & 3.0 & 64 & 135 \\ 
  & 2007-09-06 & 0.58 & 4.0 & 80 & 134 \\ 
  & 2008-07-30 & 0.48 & 4.6 & 96 & 126 \\ 
  & 2008-11-19 & 0.31 & 2.4 & 104 & 128 \\ 
  & 2009-02-25 & 0.44 & 0.3 & 57 & 128 \\ 
  & 2009-06-03 & 0.52 & 1.2 & 41 & 120 \\ 
  & 2009-10-27 & 0.75 & 4.0 & 110 & 128 \\ 
  & 2010-03-10 & 0.56 & 3.9 & 103 & 118 \\ 
  & 2010-09-27 & 0.39 & 3.2 & 119 & 123 \\ 
  & 2010-12-24 & 0.28 & 1.5 & 196 & 127 \\ 
  & 2011-06-06 & 0.18 & 0.7 & 68 & 128 \\ 
  & 2013-06-02 & 0.46 & 1.4 & 44 & 128 \\ 
1424+240 & 2009-05-02 & 0.12 & 2.3 & 147 & 147 \\ 
  & 2009-06-25 & 0.12 & 2.8 & 153 & 141 \\ 
  & 2009-12-17 & 0.12 & 2.7 & 154 & 141 \\ 
  & 2010-02-11 & 0.14 & 2.2 & 140 & 136 \\ 
  & 2010-09-17 & 0.13 & 1.4 & 138 & 139 \\ 
  & 2011-08-15 & 0.15 & 2.4 & 156 & 137 \\ 
  & 2012-01-02 & 0.16 & 2.5 & 145 & 146 \\ 
  & 2012-04-29 & 0.18 & 1.8 & 131 & 142 \\ 
  & 2013-02-28 & 0.18 & 1.8 & 133 & 143 \\ 
  & 2014-01-11 & 0.25 & 1.8 & 141 & 144 \\ 
  & 2016-06-03 & 0.34 & 3.2 & 149 & 131 \\ 
1435+638 & 2010-07-12 & 0.14 & $<$0.4 & \nodata & 235 \\ 
  & 2010-11-13 & 0.15 & $<$0.3 & \nodata & 233 \\ 
  & 2011-07-24 & 0.14 & $<$0.5 & \nodata & 233 \\ 
  & 2012-03-04 & 0.14 & $<$0.4 & \nodata & 233 \\ 
  & 2013-03-31 & 0.17 & $<$0.3 & \nodata & 233 \\ 
1441+252 & 2014-03-30 & 0.12 & 8.4 & 97 & 292 \\ 
  & 2014-09-01 & 0.15 & 2.5 & 268 & 292 \\ 
  & 2015-05-18 & 0.52 & 0.8 & 98 & 292 \\ 
  & 2015-08-11 & 0.71 & 0.5 & 132 & 288 \\ 
  & 2015-10-02 & 0.82 & 4.1 & 143 & 288 \\ 
  & 2016-06-03 & 0.47 & 10.8 & 119 & 282 \\ 
  & 2016-09-17 & 0.26 & 1.2 & 112 & 279 \\ 
1458+718 & 2003-08-28 & 0.50 & 1.9 & 98 & 158 \\ 
  & 2005-03-23 & 0.29 & 2.0 & 242 & 163 \\ 
  & 2005-06-03 & 0.33 & 1.0 & 235 & 160 \\ 
  & 2005-12-22 & 0.30 & 1.3 & 217 & 161 \\ 
  & 2006-09-06 & 0.28 & 0.6 & 218 & 161 \\ 
  & 2008-08-06 & 0.20 & 1.4 & 206 & 162 \\ 
  & 2009-07-05 & 0.26 & 1.7 & 185 & 162 \\ 
  & 2011-02-20 & 0.17 & 1.8 & 194 & 174 \\ 
  & 2013-07-22 & 0.15 & 1.0 & 224 & 179 \\ 
1502+036 & 2010-10-15 & 0.40 & 1.1 & 202 & 308 \\ 
  & 2010-10-25 & 0.39 & 1.9 & 199 & 297 \\ 
  & 2011-05-26 & 0.37 & 1.9 & 179 & 300 \\ 
  & 2012-01-02 & 0.38 & 2.2 & 231 & 294 \\ 
  & 2012-09-27 & 0.47 & 1.0 & 268 & 291 \\ 
  & 2013-05-05 & 0.42 & 2.5 & 201 & 297 \\ 
  & 2014-02-08 & 0.34 & 0.9 & 169 & 297 \\ 
  & 2014-05-04 & 0.49 & 2.2 & 180 & 309 \\ 
  & 2014-06-30 & 0.34 & 0.9 & 185 & 302 \\ 
  & 2014-08-28 & 0.44 & 0.9 & 132 & 297 \\ 
  & 2014-12-15 & 0.50 & 0.5 & 126 & 302 \\ 
  & 2015-02-20 & 0.29 & 0.4 & 142 & 299 \\ 
  & 2015-06-18 & 0.31 & $<$0.2 & \nodata & 290 \\ 
1502+106 & 2003-03-29 & 1.19 & 0.8 & 110 & 120 \\ 
  & 2004-10-18 & 0.56 & 0.7 & 43 & 115 \\ 
  & 2005-05-13 & 0.51 & 1.9 & 80 & 111 \\ 
  & 2005-09-23 & 0.73 & 1.8 & 74 & 111 \\ 
  & 2005-10-29 & 0.80 & 2.1 & 71 & 115 \\ 
  & 2005-11-17 & 0.85 & 2.4 & 66 & 115 \\ 
  & 2006-07-07 & 1.13 & 3.7 & 82 & 117 \\ 
  & 2007-08-16 & 1.05 & 3.4 & 33 & 100 \\ 
  & 2008-06-25 & 1.24 & 2.2 & 138 & 102 \\ 
  & 2008-08-06 & 1.26 & 1.6 & 128 & 100 \\ 
  & 2008-11-19 & 1.50 & 2.0 & 154 & 101 \\ 
  & 2009-03-25 & 2.65 & 1.3 & 164 & 98 \\ 
  & 2009-12-10 & 1.13 & 3.3 & 160 & 99 \\ 
  & 2010-06-19 & 0.68 & 2.0 & 176 & 105 \\ 
  & 2010-06-27 & 0.68 & 2.4 & 187 & 102 \\ 
  & 2010-08-27 & 0.68 & 2.8 & 183 & 105 \\ 
  & 2010-11-13 & 0.81 & 3.3 & 134 & 105 \\ 
  & 2011-02-27 & 0.91 & 1.8 & 14 & 107 \\ 
  & 2011-08-15 & 1.05 & 2.7 & 87 & 115 \\ 
1504$-$166 & 2003-02-05 & 0.74 & 1.8 & 209 & 192 \\ 
  & 2004-06-11 & 0.85 & 0.8 & 127 & 187 \\ 
  & 2005-07-24 & 0.76 & 1.3 & 120 & 187 \\ 
  & 2005-09-16 & 0.87 & 1.4 & 112 & 187 \\ 
  & 2006-12-01 & 0.60 & 2.2 & 162 & 190 \\ 
  & 2008-09-12 & 0.52 & $<$0.2 & \nodata & 191 \\ 
  & 2010-10-25 & 0.37 & 1.1 & 161 & 186 \\ 
1509+054 & 2006-04-05 & 0.02 & $<$6.7 & \nodata & 275 \\ 
  & 2006-12-01 & 0.02 & $<$10.1 & \nodata & 272 \\ 
  & 2007-03-28 & 0.03 & $<$4.4 & \nodata & 274 \\ 
  & 2007-08-24 & 0.03 & $<$2.9 & \nodata & 274 \\ 
  & 2009-05-28 & 0.04 & $<$1.1 & \nodata & 273 \\ 
  & 2012-12-23 & 0.03 & $<$2.2 & \nodata & 273 \\ 
  & 2013-07-22 & 0.02 & $<$3.2 & \nodata & 273 \\ 
1510$-$089 & 1996-01-19 & 0.82 & 0.3 & 183 & 330\tablenotemark{a} \\ 
  & 1996-03-22 & 1.08 & 2.0 & 170 & 312 \\ 
  & 1996-05-27 & 1.34 & 1.9 & 269 & 325 \\ 
  & 1996-07-27 & 1.23 & 2.1 & 202 & 324 \\ 
  & 1996-09-27 & 1.05 & 2.2 & 136 & 329 \\ 
  & 1996-12-06 & 0.54 & 1.4 & 142 & 330 \\ 
  & 1999-07-24 & 1.74 & 1.8 & 169 & 325 \\ 
  & 1999-10-16 & 1.90 & 5.2 & 143 & 333 \\ 
  & 1999-12-23 & 1.07 & 3.2 & 127 & 316 \\ 
  & 2001-06-30 & 1.20 & 1.5 & 208 & 327 \\ 
  & 2001-11-02 & 1.19 & 2.9 & 109 & 319 \\ 
  & 2002-01-07 & 1.16 & 2.9 & 129 & 320 \\ 
  & 2002-11-23 & 2.33 & 3.8 & 206 & 337 \\ 
  & 2003-08-28 & 1.68 & 1.0 & 256 & 344 \\ 
  & 2004-08-09 & 1.43 & 3.4 & 229 & 325 \\ 
  & 2004-12-02 & 2.18 & 2.1 & 256 & 309 \\ 
  & 2006-04-28 & 1.25 & 0.6 & 94 & 328 \\ 
  & 2007-02-05 & 1.02 & 2.4 & 145 & 326 \\ 
  & 2007-03-28 & 0.87 & 2.1 & 247 & 321 \\ 
  & 2007-06-10 & 1.08 & 3.4 & 102 & 323 \\ 
  & 2007-08-16 & 1.86 & 2.6 & 256 & 314 \\ 
  & 2008-05-01 & 1.84 & 0.7 & 104 & 330 \\ 
  & 2008-06-25 & 2.59 & 2.1 & 270 & 319 \\ 
  & 2008-07-17 & 2.50 & 2.3 & 270 & 312 \\ 
  & 2008-07-30 & 2.48 & 2.2 & 102 & 315 \\ 
  & 2008-08-25 & 2.18 & 2.1 & 97 & 322 \\ 
  & 2008-10-03 & 2.27 & 1.7 & 258 & 319 \\ 
  & 2008-11-26 & 1.90 & 4.3 & 246 & 315 \\ 
  & 2008-12-07 & 1.42 & 4.3 & 252 & 328 \\ 
  & 2009-01-30 & 1.23 & 2.9 & 247 & 330 \\ 
  & 2009-03-25 & 1.23 & 2.8 & 251 & 331 \\ 
  & 2009-06-03 & 3.40 & 1.5 & 138 & 331 \\ 
  & 2009-07-05 & 3.30 & 2.3 & 152 & 328 \\ 
  & 2009-08-19 & 2.37 & 4.3 & 161 & 327 \\ 
  & 2009-12-10 & 1.97 & 1.6 & 134 & 325 \\ 
  & 2010-02-11 & 1.86 & 2.9 & 139 & 325 \\ 
  & 2010-03-10 & 1.36 & 4.4 & 144 & 322 \\ 
  & 2010-07-12 & 1.24 & 1.4 & 178 & 323 \\ 
  & 2010-09-29 & 1.84 & 1.7 & 91 & 325 \\ 
  & 2010-11-29 & 1.23 & 1.7 & 258 & 321 \\ 
  & 2010-12-24 & 1.19 & 1.0 & 242 & 317 \\ 
  & 2011-02-20 & 1.68 & 0.6 & 230 & 315 \\ 
  & 2011-02-27 & 1.69 & 0.9 & 232 & 319 \\ 
  & 2011-03-05 & 1.86 & 1.0 & 93 & 311 \\ 
  & 2011-05-21 & 1.23 & 0.5 & 226 & 309 \\ 
  & 2011-07-24 & 1.62 & 1.7 & 226 & 309 \\ 
  & 2011-08-26 & 1.99 & 1.1 & 218 & 316 \\ 
  & 2011-10-03 & 3.62 & 0.4 & 240 & 301 \\ 
  & 2011-12-12 & 5.86 & 1.3 & 245 & 332 \\ 
  & 2011-12-29 & 5.68 & 2.7 & 239 & 333 \\ 
  & 2012-01-14 & 5.05 & 3.0 & 234 & 326 \\ 
  & 2012-03-04 & 4.26 & 1.8 & 230 & 326 \\ 
  & 2012-03-27 & 3.68 & 2.5 & 205 & 334 \\ 
  & 2012-04-29 & 5.12 & 1.3 & 179 & 336 \\ 
  & 2012-05-24 & 4.70 & 0.6 & 156 & 323 \\ 
  & 2012-06-25 & 3.73 & 2.4 & 187 & 317 \\ 
  & 2012-07-12 & 2.90 & 1.3 & 152 & 318 \\ 
  & 2012-08-03 & 2.18 & 3.3 & 157 & 316 \\ 
  & 2012-09-02 & 2.11 & 1.3 & 120 & 337 \\ 
  & 2012-11-28 & 2.05 & 0.9 & 230 & 329 \\ 
  & 2012-12-23 & 2.44 & 2.0 & 216 & 324 \\ 
  & 2013-01-21 & 2.35 & 4.1 & 209 & 322 \\ 
  & 2013-02-28 & 2.54 & 2.7 & 212 & 317 \\ 
  & 2013-03-31 & 2.52 & 3.3 & 208 & 321 \\ 
  & 2013-06-02 & 2.43 & 4.1 & 191 & 323 \\ 
  & 2013-07-08 & 1.35 & 2.5 & 180 & 343 \\ 
  & 2013-07-30 & 1.52 & 4.2 & 193 & 339 \\ 
  & 2013-08-12 & 1.41 & 3.4 & 208 & 339 \\ 
  & 2013-08-20 & 1.31 & 2.1 & 205 & 338 \\ 
1514+004 & 2006-04-05 & 0.64 & $<$0.2 & \nodata & 330 \\ 
  & 2007-01-06 & 0.56 & $<$0.2 & \nodata & 333 \\ 
  & 2007-04-18 & 0.62 & $<$0.2 & \nodata & 334 \\ 
  & 2007-08-24 & 0.56 & $<$0.1 & \nodata & 336 \\ 
  & 2008-05-30 & 0.47 & $<$0.1 & \nodata & 336 \\ 
  & 2008-11-19 & 0.54 & $<$0.1 & \nodata & 336 \\ 
  & 2009-05-02 & 0.54 & $<$0.1 & \nodata & 335 \\ 
  & 2010-09-29 & 0.54 & $<$0.1 & \nodata & 336 \\ 
  & 2013-08-12 & 0.50 & 0.2 & 257 & 336 \\ 
1514+197 & 1999-12-27 & 0.49 & 5.0 & 137 & 342 \\ 
  & 2010-09-27 & 0.75 & 2.3 & 168 & 306 \\ 
  & 2011-02-20 & 0.67 & 3.5 & 148 & 315 \\ 
  & 2011-07-15 & 0.71 & 4.5 & 150 & 309 \\ 
  & 2012-03-27 & 0.76 & 2.2 & 163 & 328 \\ 
  & 2012-11-02 & 0.74 & 3.6 & 160 & 331 \\ 
  & 2013-08-12 & 0.60 & 1.7 & 137 & 333 \\ 
1514$-$241 & 1999-12-27 & 1.05 & 0.2 & 219 & 176 \\ 
  & 2006-04-28 & 1.57 & 0.8 & 146 & 173 \\ 
  & 2007-03-02 & 1.72 & 0.7 & 242 & 175 \\ 
  & 2007-07-03 & 1.27 & 0.5 & 100 & 170 \\ 
  & 2007-09-06 & 1.19 & 0.2 & 130 & 177 \\ 
  & 2008-05-01 & 1.07 & 0.3 & 197 & 160 \\ 
  & 2008-07-17 & 1.07 & 0.4 & 229 & 167 \\ 
  & 2009-01-07 & 0.97 & 0.5 & 255 & 162 \\ 
  & 2009-06-03 & 0.99 & 0.6 & 91 & 163 \\ 
  & 2009-07-23 & 1.02 & 0.3 & 110 & 166 \\ 
  & 2009-12-26 & 0.95 & $<$0.1 & \nodata & 165 \\ 
  & 2010-06-19 & 1.08 & 0.5 & 114 & 165 \\ 
  & 2010-09-29 & 1.11 & 0.4 & 107 & 164 \\ 
  & 2010-11-29 & 1.07 & 0.2 & 127 & 166 \\ 
  & 2011-02-27 & 1.13 & 0.1 & 105 & 165 \\ 
  & 2011-03-05 & 1.26 & 0.5 & 112 & 168 \\ 
  & 2011-06-06 & 1.21 & 0.6 & 127 & 166 \\ 
  & 2011-10-03 & 1.15 & 0.4 & 121 & 167 \\ 
  & 2011-12-12 & 1.04 & 0.3 & 114 & 166 \\ 
  & 2012-05-24 & 1.16 & 0.2 & 156 & 170 \\ 
1519$-$273 & 2009-12-26 & 0.69 & 1.4 & 152 & 270 \\ 
  & 2010-08-27 & 0.69 & 4.0 & 137 & 270 \\ 
  & 2010-12-24 & 0.56 & 3.2 & 265 & 266 \\ 
  & 2011-06-06 & 0.59 & 0.5 & 135 & 255 \\ 
  & 2012-11-28 & 0.97 & 3.5 & 174 & 251 \\ 
  & 2013-08-20 & 0.92 & 3.2 & 120 & 243 \\ 
1520+319 & 2009-05-02 & 0.27 & 0.9 & 95 & 340 \\ 
  & 2009-06-15 & 0.31 & 1.4 & 59 & 358 \\ 
  & 2009-07-23 & 0.27 & $<$0.2 & \nodata & 349 \\ 
  & 2009-10-27 & 0.30 & 2.5 & 102 & 11 \\ 
  & 2009-12-17 & 0.34 & 0.6 & 90 & 358 \\ 
  & 2010-07-12 & 0.32 & 1.4 & 98 & 5 \\ 
  & 2010-08-27 & 0.26 & $<$0.2 & \nodata & 12 \\ 
  & 2010-11-13 & 0.29 & 0.5 & 14 & 22 \\ 
  & 2011-02-20 & 0.28 & 0.9 & 64 & 28 \\ 
  & 2011-05-26 & 0.29 & 0.6 & 19 & 47 \\ 
  & 2011-07-15 & 0.26 & 1.2 & 5 & 27 \\ 
  & 2011-09-12 & 0.27 & 1.4 & 100 & 41 \\ 
  & 2011-12-12 & 0.31 & 1.7 & $-$2 & 64 \\ 
  & 2012-04-29 & 0.32 & 2.3 & $-$41 & 53 \\ 
1529$-$131 & 2011-09-12 & 0.48 & 1.7 & 160 & 229 \\ 
  & 2011-12-12 & 0.42 & 1.4 & 155 & 228 \\ 
  & 2012-05-24 & 0.28 & 1.5 & 165 & 234 \\ 
  & 2012-11-28 & 0.28 & 2.5 & 167 & 246 \\ 
  & 2013-01-21 & 0.31 & 0.9 & 161 & 240 \\ 
  & 2013-05-05 & 0.38 & 1.3 & 267 & 246 \\ 
1532+016 & 2006-03-09 & 1.06 & 0.8 & 117 & 138 \\ 
  & 2007-03-02 & 0.82 & 1.6 & 91 & 150 \\ 
  & 2007-08-16 & 0.76 & 0.6 & 70 & 140 \\ 
  & 2008-05-30 & 0.32 & 0.4 & 179 & 130 \\ 
  & 2008-10-03 & 0.34 & 0.8 & 56 & 124 \\ 
  & 2009-02-25 & 0.30 & 2.1 & 35 & 129 \\ 
  & 2009-07-05 & 0.31 & 2.5 & 92 & 127 \\ 
  & 2009-12-26 & 0.34 & 0.6 & 68 & 127 \\ 
  & 2010-08-27 & 0.59 & 0.4 & 157 & 133 \\ 
1537+279 & 2014-02-27 & 0.28 & 0.2 & 62 & 167 \\ 
  & 2014-06-05 & 0.34 & 0.6 & 179 & 166 \\ 
  & 2015-05-08 & 0.10 & 0.4 & 80 & 151 \\ 
  & 2015-10-02 & 0.14 & $<$0.2 & \nodata & 149 \\ 
  & 2016-05-23 & 0.23 & 2.2 & 220 & 157 \\ 
  & 2016-11-18 & 0.10 & 1.4 & 76 & 156 \\ 
1538+149 & 1997-02-09 & 0.42 & 7.8 & 126 & 323 \\ 
  & 2004-02-11 & 0.88 & 10.9 & 138 & 326 \\ 
  & 2005-03-05 & 0.62 & 7.6 & 128 & 326 \\ 
  & 2005-06-03 & 0.58 & 5.8 & 149 & 323 \\ 
  & 2005-12-22 & 0.80 & 5.5 & 143 & 321 \\ 
  & 2006-06-15 & 0.69 & 7.0 & 140 & 313 \\ 
  & 2007-03-28 & 0.95 & 9.0 & 138 & 325 \\ 
  & 2008-08-25 & 0.68 & 11.1 & 144 & 333 \\ 
  & 2009-06-25 & 0.48 & 9.6 & 146 & 324 \\ 
  & 2010-09-17 & 0.53 & 3.8 & 144 & 328 \\ 
  & 2011-10-03 & 0.75 & 4.7 & 144 & 326 \\ 
1542+616 & 2010-11-29 & 0.11 & 2.2 & 140 & 119 \\ 
  & 2011-06-24 & 0.14 & 3.7 & 139 & 124 \\ 
  & 2012-03-04 & 0.13 & 4.3 & 136 & 124 \\ 
  & 2012-09-27 & 0.14 & 4.8 & 130 & 127 \\ 
  & 2013-07-08 & 0.08 & 4.7 & 133 & 124 \\ 
  & 2014-02-14 & 0.09 & 4.8 & 138 & 122 \\ 
  & 2015-01-18 & 0.09 & 4.2 & 158 & 125 \\ 
  & 2016-01-16 & 0.15 & 3.3 & 160 & 122 \\ 
1546+027 & 2003-03-29 & 1.28 & 1.9 & 224 & 177 \\ 
  & 2004-04-10 & 2.33 & 1.8 & 238 & 176 \\ 
  & 2005-09-05 & 3.18 & 2.5 & 105 & 174 \\ 
  & 2005-11-07 & 2.79 & 2.1 & 92 & 182 \\ 
  & 2006-08-09 & 2.00 & 2.6 & 102 & 174 \\ 
  & 2007-08-24 & 1.47 & 4.7 & 216 & 168 \\ 
  & 2008-08-06 & 1.35 & 2.3 & 239 & 174 \\ 
  & 2008-11-19 & 0.95 & 4.0 & 232 & 168 \\ 
  & 2009-02-25 & 0.74 & 2.7 & 241 & 171 \\ 
  & 2009-06-25 & 0.95 & 2.9 & 226 & 179 \\ 
  & 2009-12-17 & 0.91 & 2.6 & 91 & 181 \\ 
  & 2010-08-06 & 0.87 & 2.6 & 256 & 186 \\ 
  & 2010-10-15 & 1.03 & 1.3 & 242 & 185 \\ 
  & 2010-11-13 & 1.06 & 2.0 & 241 & 186 \\ 
  & 2010-11-29 & 1.04 & 2.5 & 234 & 186 \\ 
  & 2011-06-24 & 1.58 & 3.3 & 200 & 185 \\ 
  & 2012-03-04 & 1.20 & 1.1 & 235 & 184 \\ 
  & 2012-09-27 & 1.26 & 1.8 & 228 & 181 \\ 
  & 2013-05-05 & 1.07 & 3.0 & 245 & 183 \\ 
  & 2013-12-15 & 0.81 & 2.2 & 233 & 193 \\ 
  & 2014-11-17 & 1.19 & 1.0 & 234 & 195 \\ 
  & 2015-08-11 & 2.11 & 0.5 & 268 & 193 \\ 
  & 2016-01-22 & 2.67 & 2.4 & 205 & 190 \\ 
  & 2016-06-16 & 2.76 & 0.5 & 218 & 194 \\ 
  & 2016-09-17 & 3.92 & 1.3 & 99 & 200 \\ 
  & 2016-11-18 & 4.69 & 1.4 & 228 & 220 \\ 
1548+056 & 2000-08-25 & 1.13 & 4.3 & 142 & 350 \\ 
  & 2003-03-01 & 0.99 & 1.6 & 135 & 347 \\ 
  & 2004-09-11 & 0.46 & 2.8 & 177 & 347 \\ 
  & 2005-05-13 & 0.78 & 4.9 & 152 & 349 \\ 
  & 2005-10-29 & 1.35 & 5.5 & 165 & 349 \\ 
  & 2006-10-06 & 0.64 & 5.9 & 168 & 349 \\ 
  & 2007-08-09 & 1.04 & 5.5 & 171 & 350 \\ 
  & 2009-01-30 & 1.01 & 4.4 & 141 & 351 \\ 
  & 2010-07-12 & 1.14 & 3.3 & 148 & 357 \\ 
  & 2011-08-26 & 1.13 & 3.6 & 151 & 356 \\ 
  & 2012-06-25 & 0.95 & 1.4 & 160 & 355 \\ 
1549+089 & 2014-05-12 & 0.08 & 2.0 & 166 & 230 \\ 
  & 2014-07-31 & 0.06 & 3.4 & 171 & 233 \\ 
  & 2015-05-18 & 0.07 & 1.5 & 194 & 228 \\ 
  & 2015-09-06 & 0.06 & 4.2 & 198 & 222 \\ 
  & 2016-01-22 & 0.07 & 4.4 & 204 & 228 \\ 
  & 2016-07-16 & 0.08 & 3.7 & 201 & 225 \\ 
  & 2016-10-29 & 0.08 & 3.3 & 210 & 229 \\ 
1551+130 & 2009-06-03 & 0.38 & 1.9 & 70 & 17 \\ 
  & 2009-08-19 & 0.41 & 1.3 & 36 & 17 \\ 
  & 2010-03-10 & 0.31 & 0.8 & $-$10 & 21 \\ 
  & 2010-09-27 & 0.52 & 3.2 & $-$81 & 20 \\ 
  & 2011-04-11 & 0.48 & 2.3 & 8 & 22 \\ 
  & 2012-04-29 & 0.46 & 4.4 & $-$20 & 23 \\ 
  & 2013-06-02 & 0.23 & 1.8 & $-$12 & 21 \\ 
  & 2014-01-25 & 0.12 & 4.7 & $-$23 & 21 \\ 
  & 2014-12-12 & 0.13 & 1.1 & $-$40 & 5 \\ 
  & 2015-09-06 & 0.15 & 0.8 & 30 & 3 \\ 
  & 2016-01-22 & 0.16 & 2.7 & 26 & 360 \\ 
  & 2016-06-09 & 0.18 & 1.9 & 38 & 0 \\ 
  & 2016-08-09 & 0.15 & 2.5 & 23 & 1 \\ 
  & 2016-09-26 & 0.15 & 3.7 & 30 & 1 \\ 
  & 2016-12-26 & 0.16 & 4.3 & 42 & 359 \\ 
1553+113 & 2009-06-15 & 0.13 & $<$0.4 & \nodata & 51 \\ 
  & 2009-12-10 & 0.11 & 1.8 & 32 & 72 \\ 
  & 2011-07-24 & 0.15 & 1.2 & $-$4 & 56 \\ 
  & 2012-02-06 & 0.15 & 0.5 & 137 & 46 \\ 
  & 2012-04-29 & 0.13 & $<$0.5 & \nodata & 84 \\ 
  & 2012-07-12 & 0.15 & $<$0.5 & \nodata & 50 \\ 
  & 2012-11-21 & 0.16 & $<$0.4 & \nodata & 73 \\ 
  & 2012-12-10 & 0.15 & 1.0 & 32 & 68 \\ 
  & 2013-02-10 & 0.15 & 1.1 & 14 & 65 \\ 
  & 2014-01-11 & 0.13 & 2.0 & 46 & 20 \\ 
  & 2014-12-12 & 0.21 & 1.5 & 9 & 63 \\ 
  & 2015-05-18 & 0.16 & 0.7 & $-$3 & 58 \\ 
  & 2015-12-19 & 0.16 & 0.7 & 148 & 51 \\ 
  & 2016-03-05 & 0.13 & 1.8 & 164 & 51 \\ 
  & 2016-06-09 & 0.12 & 2.0 & 146 & 67 \\ 
  & 2016-10-29 & 0.15 & 0.2 & 17 & 54 \\ 
1557+565 & 2014-03-30 & 0.13 & 4.5 & 150 & 111 \\ 
  & 2014-09-01 & 0.12 & 2.8 & 124 & 112 \\ 
  & 2015-06-16 & 0.12 & 2.4 & 135 & 116 \\ 
  & 2015-12-19 & 0.10 & 2.7 & 137 & 113 \\ 
  & 2016-06-16 & 0.10 & 5.3 & 134 & 115 \\ 
1604+159 & 2009-08-19 & 0.32 & 1.4 & 23 & 62 \\ 
  & 2010-02-11 & 0.35 & 3.4 & 57 & 63 \\ 
  & 2010-09-17 & 0.28 & 4.8 & 70 & 61 \\ 
  & 2011-10-03 & 0.23 & 1.2 & 47 & 62 \\ 
  & 2012-07-12 & 0.30 & 0.8 & 71 & 63 \\ 
  & 2013-08-20 & 0.32 & 1.7 & 67 & 59 \\ 
1606+106 & 2002-11-23 & 1.32 & 2.5 & 132 & 295 \\ 
  & 2003-08-28 & 1.73 & 1.9 & 143 & 299 \\ 
  & 2004-08-09 & 0.91 & 1.9 & 134 & 301 \\ 
  & 2004-12-02 & 1.30 & 0.6 & 146 & 305 \\ 
  & 2005-11-17 & 0.84 & 0.9 & 151 & 308 \\ 
  & 2006-07-07 & 1.08 & 1.1 & 148 & 309 \\ 
  & 2007-03-02 & 1.86 & 3.2 & 108 & 304 \\ 
  & 2007-08-09 & 0.94 & 2.1 & 135 & 310 \\ 
  & 2008-08-06 & 1.04 & 1.3 & 137 & 310 \\ 
  & 2009-05-28 & 0.87 & 0.6 & 131 & 311 \\ 
  & 2010-06-27 & 0.58 & 0.6 & 240 & 312 \\ 
  & 2010-07-12 & 0.51 & 0.3 & 249 & 311 \\ 
1611+343 & 1997-05-26 & 2.40 & 2.3 & 104 & 172 \\ 
  & 1997-08-10 & 2.66 & 1.7 & 92 & 165 \\ 
  & 1997-08-15 & 2.70 & 1.5 & 98 & 170 \\ 
  & 1998-01-02 & 2.86 & 2.0 & 86 & 165 \\ 
  & 1998-04-27 & 2.64 & 3.1 & 75 & 168 \\ 
  & 1998-06-30 & 2.44 & 3.1 & 88 & 161 \\ 
  & 1999-07-28 & 2.39 & 2.5 & 102 & 163 \\ 
  & 2000-06-27 & 2.54 & 2.3 & 182 & 151 \\ 
  & 2001-08-09 & 2.21 & 2.4 & 180 & 153 \\ 
  & 2003-02-05 & 2.52 & 2.9 & 220 & 157 \\ 
  & 2004-06-11 & 3.78 & 4.3 & 180 & 159 \\ 
  & 2005-03-23 & 2.73 & 3.7 & 116 & 160 \\ 
  & 2005-05-19 & 3.56 & 0.7 & 105 & 159 \\ 
  & 2005-07-24 & 3.62 & 1.7 & 104 & 162 \\ 
  & 2005-09-16 & 3.23 & 1.7 & 145 & 164 \\ 
  & 2006-06-15 & 3.27 & 0.6 & 85 & 158 \\ 
  & 2007-08-24 & 1.89 & 1.8 & 213 & 153 \\ 
  & 2008-11-19 & 1.52 & 1.1 & 94 & 155 \\ 
  & 2009-05-02 & 1.17 & 2.0 & 91 & 155 \\ 
  & 2009-08-19 & 1.03 & 3.6 & 253 & 155 \\ 
  & 2010-03-10 & 0.81 & 2.6 & 86 & 154 \\ 
  & 2010-10-15 & 0.92 & 1.3 & 196 & 154 \\ 
  & 2011-03-05 & 1.30 & 1.0 & 203 & 157 \\ 
  & 2011-08-15 & 1.58 & 0.6 & 235 & 155 \\ 
  & 2012-02-06 & 2.20 & 0.9 & 90 & 158 \\ 
  & 2012-08-03 & 2.49 & 3.3 & 89 & 156 \\ 
1617+229 & 2009-07-23 & 0.27 & 0.3 & 120 & 150\tablenotemark{a} \\ 
  & 2010-01-16 & 0.35 & 0.3 & 173 & 152 \\ 
  & 2010-10-15 & 0.29 & 2.1 & 162 & 153 \\ 
  & 2010-11-20 & 0.29 & 1.5 & 157 & 153 \\ 
  & 2011-02-20 & 0.29 & 0.8 & 161 & 152 \\ 
1622$-$253 & 2009-10-27 & 1.89 & 1.2 & 111 & 45 \\ 
  & 2010-01-16 & 2.28 & 4.2 & 269 & 36 \\ 
  & 2010-06-19 & 1.52 & 5.4 & 98 & 43 \\ 
  & 2010-11-04 & 1.34 & 2.6 & 259 & 40 \\ 
  & 2011-02-27 & 0.77 & 1.0 & 102 & 7 \\ 
  & 2011-05-26 & 1.53 & 0.2 & 253 & 310 \\ 
  & 2011-06-24 & 1.63 & 1.2 & 256 & 353 \\ 
  & 2011-09-12 & 1.54 & 5.1 & 162 & 304 \\ 
  & 2011-12-29 & 1.47 & 2.5 & 135 & 314 \\ 
  & 2012-03-27 & 1.19 & 3.5 & 108 & 316 \\ 
1622$-$297 & 2008-07-30 & 0.81 & 1.7 & 228 & 307 \\ 
  & 2009-01-30 & 0.68 & 0.7 & 210 & 286 \\ 
  & 2009-06-25 & 0.87 & 0.3 & 254 & 285 \\ 
  & 2009-12-10 & 0.86 & 1.1 & 248 & 272 \\ 
  & 2010-06-19 & 1.61 & 0.9 & 233 & 296 \\ 
  & 2011-10-03 & 1.77 & 0.3 & 181 & 276 \\ 
  & 2013-06-02 & 0.57 & 1.5 & 204 & 293 \\ 
1633+382 & 1997-08-10 & 0.92 & 2.1 & 170 & 281 \\ 
  & 1998-01-02 & 1.15 & 0.9 & 198 & 280 \\ 
  & 1998-04-27 & 1.21 & 3.0 & 226 & 279 \\ 
  & 1999-07-28 & 1.54 & 0.8 & 236 & 277 \\ 
  & 2000-08-25 & 1.49 & 5.0 & 128 & 279 \\ 
  & 2003-03-29 & 3.14 & 1.6 & 156 & 286 \\ 
  & 2004-11-01 & 3.05 & 2.1 & 197 & 286 \\ 
  & 2005-02-05 & 3.01 & 6.0 & 224 & 285 \\ 
  & 2005-05-26 & 2.22 & 5.2 & 221 & 285 \\ 
  & 2005-09-19 & 2.01 & 3.8 & 218 & 285 \\ 
  & 2005-10-29 & 1.91 & 3.3 & 217 & 286 \\ 
  & 2006-09-06 & 1.68 & 1.1 & 244 & 288 \\ 
  & 2007-03-02 & 1.52 & 2.3 & 212 & 287 \\ 
  & 2007-06-10 & 1.37 & 1.8 & 225 & 289 \\ 
  & 2007-09-06 & 1.84 & 1.0 & 218 & 289 \\ 
  & 2008-05-01 & 2.06 & 1.4 & 194 & 296 \\ 
  & 2009-05-02 & 1.91 & 0.5 & 100 & 298 \\ 
  & 2009-08-19 & 1.69 & 1.4 & 156 & 300 \\ 
  & 2009-12-26 & 2.13 & 1.1 & 238 & 303 \\ 
  & 2010-03-10 & 2.87 & 2.4 & 148 & 309 \\ 
  & 2010-09-29 & 2.19 & 1.9 & 144 & 301 \\ 
  & 2010-10-25 & 2.11 & 2.6 & 142 & 301 \\ 
  & 2011-02-20 & 1.93 & 1.7 & 110 & 309 \\ 
  & 2011-05-21 & 1.83 & 1.9 & 103 & 310 \\ 
  & 2011-06-24 & 1.83 & 1.1 & 120 & 309 \\ 
  & 2011-08-15 & 1.94 & 1.9 & 100 & 308 \\ 
  & 2012-01-02 & 1.77 & 0.5 & 218 & 306 \\ 
  & 2012-03-27 & 1.49 & 1.6 & 212 & 305 \\ 
  & 2012-11-11 & 2.95 & 3.5 & 94 & 304 \\ 
  & 2012-11-28 & 2.92 & 3.5 & 95 & 304 \\ 
  & 2013-02-10 & 2.68 & 1.8 & 269 & 305 \\ 
  & 2013-07-30 & 3.20 & 0.09 & 126 & 303 \\ 
  & 2014-02-27 & 3.03 & 1.2 & 231 & 302 \\ 
  & 2015-05-08 & 1.55 & 0.1 & 186 & 299 \\ 
  & 2016-01-16 & 2.30 & 1.0 & 158 & 299 \\ 
  & 2016-06-16 & 1.77 & 0.7 & 101 & 299 \\ 
  & 2016-11-12 & 1.89 & 2.1 & 224 & 299 \\ 
1636+473 & 2010-08-27 & 0.76 & 1.5 & 247 & 348 \\ 
  & 2010-12-24 & 0.61 & 1.7 & 95 & 348 \\ 
  & 2011-07-15 & 0.77 & 1.4 & 91 & 346 \\ 
  & 2012-03-27 & 0.66 & 1.0 & 142 & 346 \\ 
  & 2012-11-21 & 0.66 & 0.7 & 145 & 347 \\ 
  & 2013-08-12 & 1.02 & 1.0 & 255 & 347 \\ 
1637+574 & 2002-05-31 & 1.54 & 1.7 & 128 & 205 \\ 
  & 2003-05-09 & 0.89 & 1.3 & 150 & 200 \\ 
  & 2004-12-12 & 0.60 & 1.5 & 118 & 208 \\ 
  & 2005-01-06 & 0.68 & 1.2 & 122 & 205 \\ 
  & 2005-06-15 & 0.81 & 1.8 & 130 & 212 \\ 
  & 2006-05-24 & 0.97 & 1.7 & 116 & 211 \\ 
  & 2007-02-05 & 1.22 & 1.7 & 133 & 208 \\ 
  & 2007-07-03 & 1.52 & 1.9 & 132 & 209 \\ 
  & 2007-09-06 & 1.61 & 1.4 & 122 & 210 \\ 
  & 2008-07-17 & 1.72 & 0.9 & 107 & 211 \\ 
  & 2009-03-25 & 1.29 & 0.3 & 146 & 207 \\ 
  & 2009-12-10 & 1.13 & 1.7 & 129 & 211 \\ 
  & 2010-11-04 & 1.03 & 1.0 & 140 & 209 \\ 
  & 2011-06-06 & 0.66 & 1.6 & 241 & 207 \\ 
  & 2012-01-14 & 0.76 & 2.6 & 102 & 212 \\ 
  & 2012-09-27 & 0.93 & 1.5 & 92 & 211 \\ 
  & 2013-01-21 & 0.73 & 3.2 & 266 & 207 \\ 
  & 2013-07-22 & 0.41 & 1.7 & 94 & 208 \\ 
  & 2014-02-14 & 0.26 & 3.2 & 114 & 201 \\ 
  & 2015-01-18 & 1.15 & 1.2 & 112 & 200 \\ 
  & 2015-09-06 & 1.77 & 1.7 & 97 & 201 \\ 
  & 2016-03-05 & 1.52 & 0.5 & 245 & 205 \\ 
  & 2016-06-09 & 1.43 & 0.7 & 266 & 204 \\ 
  & 2016-09-17 & 1.26 & 1.0 & 101 & 206 \\ 
1637+826 & 2006-03-09 & 0.57 & $<$0.2 & \nodata & 299 \\ 
  & 2007-01-06 & 0.49 & $<$0.2 & \nodata & 303 \\ 
  & 2007-06-03 & 0.45 & $<$0.2 & \nodata & 304 \\ 
  & 2007-08-16 & 0.48 & $<$0.1 & \nodata & 303 \\ 
  & 2008-07-17 & 0.46 & $<$0.2 & \nodata & 304 \\ 
  & 2008-11-26 & 0.45 & $<$0.1 & \nodata & 304 \\ 
  & 2009-06-03 & 0.46 & $<$0.1 & \nodata & 304 \\ 
  & 2010-07-12 & 0.44 & $<$0.1 & \nodata & 301 \\ 
  & 2012-09-02 & 0.35 & $<$0.2 & \nodata & 297 \\ 
  & 2013-08-12 & 0.36 & $<$0.2 & \nodata & 296 \\ 
1638+118 & 2013-12-15 & 0.09 & $<$0.3 & \nodata & 269 \\ 
  & 2014-02-14 & 0.10 & $<$0.2 & \nodata & 268 \\ 
  & 2014-05-12 & 0.09 & $<$0.3 & \nodata & 268 \\ 
  & 2014-07-31 & 0.10 & $<$0.3 & \nodata & 267 \\ 
  & 2015-06-16 & 0.10 & $<$0.3 & \nodata & 266 \\ 
  & 2016-01-22 & 0.10 & $<$0.3 & \nodata & 267 \\ 
  & 2016-07-16 & 0.08 & $<$0.3 & \nodata & 267 \\ 
1638+398 & 1998-08-03 & 0.83 & 0.7 & 264 & 256\tablenotemark{a} \\ 
  & 2003-03-01 & 0.56 & 7.1 & 169 & 343 \\ 
  & 2004-10-18 & 0.75 & 5.7 & 162 & 282 \\ 
  & 2005-06-03 & 0.44 & 2.8 & 145 & 271 \\ 
  & 2005-09-23 & 0.47 & 2.0 & 111 & 265 \\ 
  & 2006-08-09 & 1.11 & 1.0 & 187 & 228 \\ 
  & 2007-03-02 & 1.34 & 1.9 & 171 & 328 \\ 
  & 2007-04-18 & 1.29 & 3.1 & 168 & 324 \\ 
  & 2007-06-10 & 1.13 & 3.4 & 177 & 280 \\ 
  & 2007-09-06 & 1.33 & 1.9 & 153 & 299 \\ 
  & 2008-08-06 & 1.45 & 4.7 & 170 & 291 \\ 
  & 2009-01-07 & 0.68 & 0.8 & 170 & 295 \\ 
  & 2009-05-28 & 0.46 & 0.8 & 141 & 288 \\ 
  & 2009-12-17 & 0.78 & 1.1 & 212 & 314 \\ 
  & 2010-07-12 & 1.46 & 2.2 & 223 & 303 \\ 
  & 2010-10-25 & 1.16 & 3.0 & 176 & 303 \\ 
  & 2010-12-24 & 0.83 & 2.5 & 156 & 307 \\ 
  & 2011-06-06 & 1.18 & 0.2 & 245 & 307 \\ 
  & 2011-08-26 & 1.18 & 1.9 & 112 & 308 \\ 
  & 2011-12-29 & 1.02 & 0.8 & 257 & 315 \\ 
  & 2014-02-08 & 0.88 & 1.3 & 97 & 296 \\ 
  & 2014-05-04 & 0.77 & 1.2 & 150 & 293 \\ 
  & 2014-06-30 & 0.71 & 0.7 & 168 & 285 \\ 
  & 2014-08-28 & 0.61 & 1.4 & 171 & 293 \\ 
  & 2014-12-15 & 0.92 & 0.5 & 214 & 288 \\ 
  & 2015-02-20 & 0.92 & 0.10 & 249 & 285 \\ 
  & 2015-06-18 & 0.78 & 1.3 & 167 & 291 \\ 
1641+399 & 1997-05-26 & 2.57 & 1.9 & 234 & 261 \\ 
  & 1997-08-15 & 2.54 & 1.8 & 248 & 259 \\ 
  & 1998-01-03 & 2.12 & 1.1 & 135 & 258 \\ 
  & 2001-06-19 & 3.18 & 1.7 & 251 & 267 \\ 
  & 2001-08-07 & 3.23 & 1.2 & 240 & 268 \\ 
  & 2002-11-23 & 2.55 & 3.6 & 113 & 270 \\ 
  & 2003-07-10 & 2.54 & 2.7 & 268 & 268 \\ 
  & 2003-11-28 & 2.55 & 2.6 & 258 & 270 \\ 
  & 2004-01-02 & 3.08 & 1.7 & 265 & 270 \\ 
  & 2004-02-11 & 2.87 & 2.5 & 108 & 270 \\ 
  & 2004-03-07 & 3.12 & 2.5 & 98 & 270 \\ 
  & 2004-04-21 & 3.10 & 2.7 & 267 & 270 \\ 
  & 2004-09-11 & 2.80 & 1.6 & 252 & 272 \\ 
  & 2004-11-01 & 2.27 & 2.3 & 249 & 272 \\ 
  & 2004-12-12 & 2.27 & 2.8 & 228 & 272 \\ 
  & 2005-01-06 & 2.29 & 2.8 & 237 & 272 \\ 
  & 2005-03-05 & 2.26 & 2.8 & 255 & 269 \\ 
  & 2005-03-31 & 2.22 & 3.9 & 255 & 270 \\ 
  & 2006-06-15 & 2.68 & 3.2 & 90 & 265 \\ 
  & 2007-02-05 & 4.44 & 3.3 & 92 & 269 \\ 
  & 2007-06-10 & 3.38 & 5.4 & 261 & 272 \\ 
  & 2007-08-16 & 3.30 & 5.3 & 266 & 272 \\ 
  & 2008-05-30 & 2.03 & 0.9 & 217 & 272 \\ 
  & 2008-09-12 & 2.51 & 1.9 & 163 & 272 \\ 
  & 2008-12-07 & 3.45 & 0.4 & 225 & 271 \\ 
  & 2009-02-25 & 4.44 & 2.3 & 154 & 272 \\ 
  & 2009-07-05 & 6.23 & 0.7 & 122 & 271 \\ 
  & 2009-10-27 & 5.50 & 1.5 & 223 & 275 \\ 
  & 2010-11-04 & 3.37 & 3.6 & 259 & 264 \\ 
  & 2011-07-09 & 2.24 & 3.7 & 94 & 261 \\ 
  & 2011-07-24 & 2.14 & 4.1 & 92 & 262 \\ 
  & 2011-12-29 & 2.42 & 1.3 & 256 & 263 \\ 
  & 2012-06-25 & 2.73 & 2.2 & 238 & 263 \\ 
  & 2012-11-02 & 2.78 & 3.7 & 207 & 264 \\ 
  & 2013-02-28 & 2.73 & 1.3 & 262 & 262 \\ 
  & 2013-07-08 & 2.32 & 5.2 & 268 & 262 \\ 
  & 2014-01-25 & 2.50 & 5.9 & 257 & 255 \\ 
  & 2014-06-05 & 2.42 & 0.5 & 247 & 254 \\ 
  & 2015-01-18 & 2.36 & 3.2 & 242 & 252 \\ 
  & 2015-07-20 & 2.41 & 2.6 & 259 & 254 \\ 
  & 2015-11-25 & 3.29 & 3.5 & 249 & 250 \\ 
  & 2016-03-05 & 3.06 & 3.1 & 236 & 250 \\ 
  & 2016-06-09 & 3.04 & 0.8 & 104 & 252 \\ 
  & 2016-09-17 & 2.38 & 1.0 & 235 & 255 \\ 
  & 2016-12-26 & 2.75 & 2.8 & 265 & 256 \\ 
1642+690 & 1997-06-01 & 0.44 & 3.6 & 162 & 184 \\ 
  & 2002-11-02 & 1.03 & 1.8 & 231 & 179 \\ 
  & 2006-03-09 & 1.51 & 1.8 & 269 & 192 \\ 
  & 2007-09-06 & 1.81 & 2.1 & 94 & 195 \\ 
  & 2008-11-26 & 3.31 & 4.9 & 104 & 190 \\ 
  & 2010-01-16 & 3.01 & 3.8 & 201 & 193 \\ 
  & 2011-02-20 & 1.05 & 0.6 & 256 & 194 \\ 
  & 2012-01-14 & 1.80 & 5.0 & 128 & 197 \\ 
1652+398 & 1997-02-09 & 0.37 & 1.6 & 158 & 160 \\ 
  & 1997-05-26 & 0.41 & 1.5 & 160 & 160 \\ 
  & 1997-08-15 & 0.43 & 1.6 & 152 & 159 \\ 
  & 2002-12-13 & 0.49 & 0.8 & 182 & 164 \\ 
  & 2003-08-23 & 0.59 & 1.3 & 110 & 163 \\ 
  & 2004-05-29 & 0.68 & 0.5 & 180 & 157 \\ 
  & 2006-02-12 & 0.51 & 1.6 & 182 & 154 \\ 
  & 2007-01-06 & 0.47 & $<$0.3 & \nodata & 156 \\ 
  & 2007-03-28 & 0.49 & 0.6 & 165 & 156 \\ 
  & 2007-06-10 & 0.43 & 0.6 & 159 & 153 \\ 
  & 2007-08-16 & 0.42 & $<$0.2 & \nodata & 155 \\ 
  & 2008-05-01 & 0.44 & 2.2 & 92 & 156 \\ 
  & 2008-06-25 & 0.48 & 1.5 & 79 & 158 \\ 
  & 2009-01-07 & 0.53 & 0.9 & 75 & 155 \\ 
  & 2009-06-15 & 0.50 & 0.6 & 106 & 157 \\ 
  & 2010-11-04 & 0.48 & 0.5 & 171 & 153 \\ 
  & 2011-04-11 & 0.41 & 0.5 & 150 & 156 \\ 
  & 2012-03-04 & 0.40 & 0.6 & 137 & 152 \\ 
1655+077 & 2000-08-25 & 0.88 & 1.7 & 123 & 330 \\ 
  & 2002-10-09 & 0.81 & 3.3 & 134 & 325 \\ 
  & 2004-04-10 & 0.56 & 2.5 & 123 & 324 \\ 
  & 2005-09-05 & 1.09 & 2.6 & 251 & 313 \\ 
  & 2005-11-07 & 1.20 & 0.8 & 130 & 329 \\ 
  & 2006-11-10 & 1.82 & 2.5 & 98 & 331 \\ 
  & 2007-06-01 & 1.61 & 4.2 & 116 & 322 \\ 
  & 2008-08-25 & 1.32 & 3.8 & 104 & 321 \\ 
  & 2009-07-05 & 1.48 & 5.6 & 103 & 326 \\ 
  & 2010-09-17 & 1.41 & 5.3 & 111 & 319 \\ 
  & 2011-07-24 & 1.73 & 5.4 & 123 & 317 \\ 
  & 2012-04-29 & 1.62 & 6.7 & 112 & 317 \\ 
  & 2012-09-27 & 1.41 & 6.4 & 111 & 320 \\ 
  & 2013-01-21 & 1.41 & 3.5 & 114 & 318 \\ 
  & 2013-07-30 & 1.05 & 3.9 & 103 & 315 \\ 
1656+482 & 2010-08-06 & 0.35 & 2.0 & 125 & 256 \\ 
  & 2010-11-29 & 0.47 & 4.3 & 135 & 253 \\ 
  & 2011-06-24 & 0.49 & 1.8 & 168 & 253 \\ 
  & 2012-04-29 & 0.27 & 0.6 & 159 & 255 \\ 
  & 2012-12-10 & 0.41 & 1.3 & 156 & 256 \\ 
1700+685 & 2009-05-02 & 0.23 & 0.6 & 166 & 143 \\ 
  & 2009-07-05 & 0.18 & 0.6 & 214 & 143 \\ 
  & 2010-01-16 & 0.36 & 1.3 & 225 & 144 \\ 
  & 2010-08-06 & 0.43 & 1.3 & 219 & 140 \\ 
  & 2010-10-25 & 0.39 & 0.4 & 200 & 138 \\ 
  & 2010-12-24 & 0.25 & 1.3 & 231 & 137 \\ 
  & 2011-04-11 & 0.40 & 1.0 & 86 & 141 \\ 
  & 2011-07-15 & 0.42 & 2.0 & 104 & 141 \\ 
  & 2012-02-06 & 0.39 & 2.6 & 103 & 139 \\ 
  & 2012-09-02 & 0.27 & 2.2 & 70 & 139 \\ 
  & 2012-12-23 & 0.17 & 2.9 & 68 & 142 \\ 
  & 2013-07-22 & 0.44 & 0.3 & 154 & 140 \\ 
1708+433 & 2010-11-04 & 0.26 & 4.7 & 185 & 111 \\ 
  & 2010-11-29 & 0.26 & 2.1 & 14 & 109 \\ 
  & 2011-02-27 & 0.51 & 1.5 & 128 & 106 \\ 
  & 2011-05-21 & 0.29 & 2.3 & 176 & 108 \\ 
  & 2011-12-29 & 0.23 & 4.7 & 180 & 108 \\ 
  & 2012-05-24 & 0.34 & 1.1 & 88 & 105 \\ 
  & 2013-07-30 & 0.82 & 0.2 & 137 & 107 \\ 
1716+686 & 2012-02-06 & 0.32 & 1.0 & 209 & 342 \\ 
  & 2012-05-24 & 0.34 & 1.2 & 212 & 338 \\ 
  & 2012-11-11 & 0.31 & 1.8 & 208 & 340 \\ 
  & 2013-02-10 & 0.32 & 0.9 & 202 & 342 \\ 
  & 2013-06-02 & 0.34 & 1.4 & 247 & 337 \\ 
  & 2014-02-14 & 0.29 & 0.7 & 245 & 344 \\ 
  & 2014-12-12 & 0.26 & 1.0 & 192 & 342 \\ 
  & 2015-07-20 & 0.26 & 0.8 & 248 & 339 \\ 
  & 2015-12-19 & 0.29 & 0.7 & 227 & 340 \\ 
  & 2016-06-03 & 0.29 & 0.2 & 206 & 340 \\ 
  & 2016-09-17 & 0.26 & 0.4 & 188 & 340 \\ 
  & 2016-11-18 & 0.24 & 0.5 & 178 & 340 \\ 
1717+178 & 1999-12-27 & 0.38 & 6.5 & 193 & 210\tablenotemark{a} \\ 
  & 2009-03-25 & 0.39 & 6.9 & 210 & 218 \\ 
  & 2009-07-05 & 0.39 & 9.5 & 210 & 216 \\ 
  & 2009-12-26 & 0.45 & 9.1 & 204 & 217 \\ 
  & 2010-09-29 & 0.53 & 5.0 & 215 & 220 \\ 
  & 2011-07-15 & 0.55 & 3.7 & 216 & 223 \\ 
  & 2013-02-28 & 0.43 & 6.4 & 219 & 221 \\ 
  & 2013-05-05 & 0.42 & 7.4 & 226 & 220 \\ 
  & 2014-01-11 & 0.37 & 3.7 & 206 & 222 \\ 
  & 2014-11-17 & 0.43 & 3.0 & 200 & 217 \\ 
  & 2015-08-11 & 0.45 & 2.6 & 189 & 214 \\ 
  & 2016-01-22 & 0.53 & 7.0 & 200 & 210 \\ 
  & 2016-06-03 & 0.50 & 7.1 & 199 & 211 \\ 
  & 2016-09-26 & 0.47 & 5.5 & 196 & 211 \\ 
  & 2016-12-26 & 0.49 & 7.4 & 199 & 210 \\ 
1722+401 & 2009-07-23 & 0.55 & 0.2 & 257 & 295 \\ 
  & 2010-01-16 & 0.50 & 0.4 & 262 & 293 \\ 
  & 2010-09-27 & 0.49 & 0.4 & 158 & 299 \\ 
  & 2011-05-21 & 0.38 & $<$0.2 & \nodata & 302 \\ 
  & 2012-01-02 & 0.34 & 0.5 & 182 & 292 \\ 
1725+044 & 2003-08-27 & 0.48 & 0.4 & 84 & 115 \\ 
  & 2004-08-12 & 0.62 & 3.2 & 74 & 120 \\ 
  & 2005-06-05 & 0.47 & 1.1 & 47 & 123 \\ 
  & 2006-03-09 & 0.53 & 1.8 & 63 & 121 \\ 
  & 2007-01-06 & 0.44 & 0.4 & 49 & 121 \\ 
  & 2007-04-18 & 0.58 & 1.0 & 102 & 119 \\ 
  & 2007-08-24 & 0.53 & 1.2 & 88 & 117 \\ 
  & 2008-09-12 & 0.27 & 1.2 & 106 & 113 \\ 
  & 2009-06-15 & 0.90 & 1.4 & 111 & 117 \\ 
  & 2010-02-11 & 0.99 & 1.5 & 106 & 122 \\ 
  & 2010-09-17 & 0.97 & 0.4 & 197 & 113 \\ 
  & 2011-04-11 & 0.54 & 1.6 & 98 & 119 \\ 
  & 2012-08-03 & 0.34 & 1.3 & 108 & 114 \\ 
  & 2012-11-21 & 0.33 & 0.8 & 123 & 113 \\ 
  & 2013-05-05 & 0.52 & 1.7 & 116 & 114 \\ 
1725+123 & 2014-02-27 & 0.43 & 4.3 & 172 & 327\tablenotemark{a} \\ 
  & 2014-06-05 & 0.47 & 1.2 & 160 & 328 \\ 
  & 2015-05-08 & 0.53 & 0.3 & 163 & 325 \\ 
  & 2015-10-02 & 0.73 & 0.9 & 149 & 324 \\ 
  & 2016-05-23 & 0.87 & 5.2 & 151 & 325 \\ 
  & 2016-11-18 & 0.92 & 7.0 & 165 & 324 \\ 
1726+455 & 2002-05-31 & 1.94 & 3.7 & 147 & 254 \\ 
  & 2003-05-09 & 0.86 & 1.9 & 119 & 240 \\ 
  & 2005-01-06 & 0.57 & 1.9 & 131 & 235 \\ 
  & 2005-06-15 & 0.49 & 3.8 & 132 & 240 \\ 
  & 2006-09-06 & 0.23 & $<$0.8 & \nodata & 238 \\ 
  & 2008-08-25 & 0.91 & 1.3 & 100 & 242 \\ 
  & 2010-09-27 & 1.01 & 2.4 & 127 & 246 \\ 
  & 2010-10-15 & 1.18 & 1.3 & 137 & 247 \\ 
  & 2013-08-12 & 0.82 & 2.0 & 135 & 256 \\ 
1727+502 & 2011-10-03 & 0.07 & $<$1.6 & \nodata & 265 \\ 
  & 2012-03-04 & 0.08 & $<$2.3 & \nodata & 269 \\ 
  & 2012-09-27 & 0.07 & $<$0.9 & \nodata & 274 \\ 
  & 2013-01-21 & 0.07 & $<$1.1 & \nodata & 269 \\ 
  & 2013-06-02 & 0.09 & $<$1.5 & \nodata & 275 \\ 
  & 2014-01-25 & 0.08 & 1.4 & 239 & 272 \\ 
  & 2014-12-12 & 0.07 & $<$0.3 & \nodata & 273 \\ 
  & 2015-12-19 & 0.09 & 0.4 & 267 & 274 \\ 
1730$-$130 & 1998-01-03 & 2.43 & 4.2 & 51 & 14 \\ 
  & 2002-10-09 & 4.45 & 0.3 & $-$20 & 23 \\ 
  & 2004-02-11 & 3.03 & 3.5 & 20 & 24 \\ 
  & 2005-03-23 & 2.55 & 0.7 & $-$65 & 14 \\ 
  & 2005-07-24 & 2.11 & 1.5 & $-$76 & 13 \\ 
  & 2006-07-07 & 1.61 & 2.3 & $-$65 & 8 \\ 
  & 2007-02-05 & 1.46 & 2.8 & $-$39 & 7 \\ 
  & 2007-06-10 & 1.18 & 1.5 & $-$4 & 5 \\ 
  & 2008-05-01 & 2.57 & 1.9 & $-$64 & 1 \\ 
  & 2008-07-17 & 2.71 & 0.9 & $-$2 & 2 \\ 
  & 2008-10-03 & 3.00 & 2.4 & 44 & 4 \\ 
  & 2009-02-25 & 3.33 & 2.1 & 53 & 2 \\ 
  & 2009-06-25 & 2.90 & 3.0 & 58 & 4 \\ 
  & 2009-12-10 & 2.35 & 1.3 & 86 & 360 \\ 
  & 2010-08-27 & 2.86 & 0.9 & 73 & 3 \\ 
  & 2010-11-13 & 3.34 & 2.0 & 78 & 6 \\ 
  & 2011-02-27 & 3.50 & 0.3 & $-$81 & 18 \\ 
  & 2011-07-24 & 4.05 & 2.0 & 47 & 16 \\ 
  & 2012-01-14 & 3.63 & 1.1 & 53 & 10 \\ 
  & 2012-06-25 & 3.22 & 0.6 & 97 & 12 \\ 
  & 2012-11-02 & 3.08 & 0.4 & $-$72 & 10 \\ 
  & 2013-02-28 & 3.06 & 3.1 & 80 & 14 \\ 
  & 2013-07-08 & 2.10 & 0.7 & $-$20 & 12 \\ 
  & 2014-01-25 & 3.04 & 2.6 & 12 & 11 \\ 
  & 2014-05-12 & 2.58 & 2.3 & 10 & 2 \\ 
  & 2015-01-18 & 1.92 & 2.6 & 63 & 4 \\ 
  & 2015-07-20 & 1.79 & 3.8 & 48 & 357 \\ 
  & 2015-11-25 & 2.36 & 2.6 & 35 & 0 \\ 
  & 2016-03-05 & 2.41 & 1.1 & 46 & 1 \\ 
  & 2016-06-09 & 2.60 & 1.2 & 23 & 3 \\ 
  & 2016-11-06 & 2.52 & 2.5 & 54 & 4 \\ 
1732+389 & 1997-02-09 & 0.48 & 2.7 & 100 & 117 \\ 
  & 2004-09-10 & 0.66 & 1.9 & 77 & 128 \\ 
  & 2009-12-26 & 0.59 & 2.1 & 170 & 115 \\ 
  & 2010-08-27 & 0.59 & 1.2 & 69 & 115 \\ 
  & 2010-11-20 & 0.49 & 1.4 & 118 & 117 \\ 
  & 2011-05-26 & 0.98 & 2.2 & 151 & 118 \\ 
  & 2011-08-15 & 0.82 & $<$0.1 & \nodata & 118 \\ 
  & 2012-02-06 & 0.82 & 1.9 & 120 & 117 \\ 
1738+476 & 2014-03-30 & 0.42 & 2.4 & 256 & 233 \\ 
  & 2014-07-31 & 0.37 & 1.5 & 131 & 219 \\ 
  & 2015-05-08 & 0.49 & 0.4 & 219 & 215 \\ 
  & 2015-08-11 & 0.37 & 1.7 & 201 & 227 \\ 
  & 2015-10-02 & 0.38 & 2.5 & 227 & 221 \\ 
  & 2016-01-16 & 0.38 & 4.5 & 233 & 220 \\ 
  & 2016-07-16 & 0.36 & 9.5 & 229 & 220 \\ 
  & 2016-10-29 & 0.35 & 8.0 & 251 & 221 \\ 
1738+499 & 2009-08-19 & 0.51 & 0.3 & $-$11 & 44 \\ 
  & 2010-03-10 & 0.38 & 3.3 & $-$61 & 40 \\ 
  & 2010-08-06 & 0.46 & $<$0.1 & \nodata & 30 \\ 
  & 2011-03-05 & 0.64 & 2.8 & 86 & 35 \\ 
  & 2011-08-26 & 0.56 & 6.9 & 60 & 33 \\ 
1739+522 & 2000-01-02 & 0.45 & 0.5 & 58 & 49 \\ 
  & 2000-05-08 & 1.02 & 1.6 & 44 & 57 \\ 
  & 2003-03-29 & 1.17 & 2.9 & $-$15 & 25 \\ 
  & 2004-10-18 & 1.09 & 1.6 & 7 & 26 \\ 
  & 2005-05-26 & 0.66 & 2.0 & $-$30 & 26 \\ 
  & 2005-09-23 & 0.75 & 1.1 & 61 & 33 \\ 
  & 2005-11-07 & 0.84 & 1.9 & 39 & 26 \\ 
  & 2006-08-09 & 1.04 & 2.8 & 89 & 22 \\ 
  & 2007-03-02 & 0.91 & 4.8 & 18 & 31 \\ 
  & 2007-08-24 & 0.84 & 4.1 & $-$18 & 47 \\ 
  & 2008-08-25 & 0.64 & 0.7 & 80 & 66 \\ 
  & 2010-06-27 & 1.22 & 4.1 & $-$13 & 45 \\ 
1741+196 & 2014-03-30 & 0.11 & 1.4 & 59 & 67 \\ 
  & 2014-09-01 & 0.09 & 0.5 & 64 & 67 \\ 
  & 2015-05-18 & 0.09 & 0.6 & 97 & 67 \\ 
  & 2015-08-11 & 0.09 & 0.7 & 41 & 67 \\ 
  & 2016-01-22 & 0.10 & 0.8 & 123 & 68 \\ 
1741$-$038 & 2003-03-01 & 5.45 & 0.6 & 119 & 189\tablenotemark{a} \\ 
  & 2004-08-09 & 5.49 & 2.9 & 162 & 194 \\ 
  & 2005-05-13 & 4.29 & 2.5 & 129 & 206 \\ 
  & 2005-10-29 & 3.82 & 1.4 & 142 & 210 \\ 
  & 2006-12-01 & 2.87 & 2.0 & 136 & 204 \\ 
  & 2007-07-03 & 3.41 & 2.7 & 130 & 201 \\ 
  & 2008-11-19 & 1.89 & 2.6 & 149 & 206 \\ 
1742$-$078 & 2014-05-12 & 0.78 & 1.1 & 191 & 199\tablenotemark{a} \\ 
  & 2014-11-17 & 0.72 & 1.7 & 205 & 198 \\ 
  & 2015-06-16 & 0.76 & 4.8 & 190 & 199 \\ 
  & 2015-09-06 & 0.75 & 6.4 & 185 & 197 \\ 
  & 2015-11-25 & 0.79 & 7.5 & 178 & 198 \\ 
  & 2016-05-23 & 0.68 & 3.8 & 182 & 199 \\ 
  & 2016-09-17 & 0.64 & 2.6 & 185 & 197 \\ 
1749+096 & 1996-01-19 & 2.37 & 1.3 & $-$70 & 37\tablenotemark{a} \\ 
  & 1996-03-22 & 0.85 & 3.3 & $-$71 & 36 \\ 
  & 1996-05-27 & 0.68 & 0.5 & 72 & 30 \\ 
  & 1996-07-27 & 0.71 & 1.2 & 100 & 29 \\ 
  & 1996-09-27 & 0.77 & 1.1 & $-$42 & 27 \\ 
  & 1997-02-09 & 2.92 & 1.5 & 83 & 44 \\ 
  & 1999-07-24 & 3.30 & 6.4 & $-$35 & 346 \\ 
  & 1999-10-16 & 3.01 & 10.7 & $-$29 & 9 \\ 
  & 1999-12-23 & 2.32 & 8.5 & $-$27 & 357 \\ 
  & 1999-12-27 & 2.22 & 11.7 & $-$16 & 1 \\ 
  & 2001-06-30 & 2.51 & 5.2 & $-$23 & 356 \\ 
  & 2001-08-06 & 2.22 & 1.8 & $-$6 & 356 \\ 
  & 2001-11-02 & 5.31 & 3.1 & $-$66 & 351 \\ 
  & 2002-01-07 & 4.66 & 4.4 & 100 & 354 \\ 
  & 2002-05-31 & 2.86 & 1.1 & 0.1 & 5 \\ 
  & 2003-02-05 & 3.27 & 1.0 & 41 & 10 \\ 
  & 2003-10-27 & 5.50 & 1.0 & 65 & 23 \\ 
  & 2004-06-11 & 5.35 & 1.7 & 84 & 18 \\ 
  & 2005-06-03 & 2.25 & 1.7 & $-$7 & 17 \\ 
  & 2005-07-14 & 2.54 & 0.5 & 13 & 18 \\ 
  & 2005-09-01 & 2.49 & 1.2 & 45 & 19 \\ 
  & 2005-09-16 & 2.11 & 2.8 & 30 & 10 \\ 
  & 2006-06-15 & 4.17 & 0.7 & 96 & 15 \\ 
  & 2006-07-14 & 4.83 & 2.8 & $-$43 & 35 \\ 
  & 2007-03-02 & 5.47 & 1.8 & 90 & 20 \\ 
  & 2007-08-24 & 6.20 & 4.3 & $-$17 & 28 \\ 
  & 2008-07-30 & 4.00 & 0.8 & 13 & 25 \\ 
  & 2009-01-07 & 6.32 & 4.0 & 42 & 29 \\ 
  & 2009-06-03 & 3.71 & 4.1 & 7 & 11 \\ 
  & 2009-12-17 & 3.43 & 3.0 & 35 & 3 \\ 
  & 2010-09-29 & 1.96 & 1.9 & 60 & 12 \\ 
  & 2010-12-24 & 4.59 & 0.9 & 100 & 27 \\ 
  & 2011-04-11 & 4.61 & 1.3 & $-$58 & 29 \\ 
  & 2012-01-14 & 2.20 & 2.1 & $-$45 & 343 \\ 
  & 2012-11-21 & 3.05 & 2.9 & $-$51 & 346 \\ 
  & 2013-02-10 & 2.60 & 6.2 & $-$44 & 331 \\ 
  & 2013-07-30 & 2.97 & 2.5 & 43 & 320 \\ 
  & 2013-12-15 & 2.51 & 6.2 & $-$19 & 336 \\ 
  & 2015-01-18 & 3.24 & 6.2 & $-$8 & 9 \\ 
  & 2016-09-17 & 2.77 & 2.8 & 31 & 12 \\ 
1749+701 & 1997-02-09 & 0.37 & 4.6 & 142 & 284 \\ 
  & 1997-11-11 & 0.38 & 3.6 & 171 & 288 \\ 
  & 2006-04-05 & 0.17 & 3.7 & 92 & 299 \\ 
  & 2007-06-03 & 0.21 & 4.0 & 96 & 299 \\ 
  & 2007-08-16 & 0.29 & 4.0 & 95 & 297 \\ 
  & 2008-11-26 & 0.28 & 5.0 & 262 & 298 \\ 
  & 2009-05-28 & 0.23 & 7.9 & 270 & 292 \\ 
  & 2009-10-27 & 0.21 & 5.4 & 268 & 293 \\ 
  & 2010-08-27 & 0.38 & 6.5 & 97 & 289 \\ 
  & 2011-02-20 & 0.46 & 6.6 & 113 & 288 \\ 
  & 2011-03-05 & 0.55 & 5.9 & 103 & 289 \\ 
  & 2011-06-24 & 0.44 & 8.5 & 105 & 287 \\ 
  & 2012-03-04 & 0.53 & 9.1 & 116 & 288 \\ 
1751+288 & 2002-06-15 & 1.62 & 0.7 & $-$24 & 10 \\ 
  & 2003-05-09 & 1.82 & 0.8 & 19 & 3 \\ 
  & 2005-01-06 & 1.41 & 1.3 & 48 & 359 \\ 
  & 2005-06-15 & 1.38 & 1.8 & 39 & 12 \\ 
  & 2006-10-06 & 1.45 & 1.0 & $-$28 & 8 \\ 
  & 2009-06-25 & 1.04 & 0.9 & 18 & 10 \\ 
  & 2011-08-26 & 0.87 & 2.0 & $-$75 & 14 \\ 
1758+388 & 2003-05-09 & 1.12 & 1.2 & 214 & 264 \\ 
  & 2004-12-02 & 0.85 & 2.5 & 213 & 263 \\ 
  & 2005-06-03 & 0.85 & 1.6 & 222 & 267 \\ 
  & 2005-12-22 & 0.91 & 1.5 & 227 & 262 \\ 
  & 2006-11-10 & 0.85 & 0.7 & 230 & 264 \\ 
  & 2008-06-25 & 0.88 & 1.9 & 225 & 263 \\ 
  & 2009-05-02 & 0.96 & 1.3 & 218 & 265 \\ 
  & 2011-07-15 & 0.71 & 1.3 & 238 & 262 \\ 
1800+440 & 2003-03-29 & 0.99 & 1.4 & 224 & 202 \\ 
  & 2004-08-09 & 1.13 & 1.3 & 128 & 209 \\ 
  & 2004-12-02 & 0.62 & 1.9 & 114 & 213 \\ 
  & 2005-03-05 & 0.52 & 3.6 & 118 & 214 \\ 
  & 2006-04-28 & 1.20 & 2.5 & 98 & 210 \\ 
  & 2007-03-28 & 1.52 & 1.2 & 212 & 207 \\ 
  & 2008-08-25 & 0.80 & 1.5 & 226 & 218 \\ 
  & 2009-12-17 & 0.62 & 2.6 & 131 & 214 \\ 
  & 2011-03-05 & 0.38 & 2.3 & 187 & 213 \\ 
  & 2012-08-03 & 0.48 & 4.5 & 123 & 213 \\ 
  & 2012-11-21 & 0.76 & 2.3 & 125 & 213 \\ 
  & 2013-05-05 & 0.63 & 1.8 & 101 & 213 \\ 
  & 2013-08-20 & 0.47 & 2.2 & 122 & 214 \\ 
1803+784 & 1997-04-06 & 1.41 & 3.3 & 141 & 267 \\ 
  & 2000-06-27 & 1.58 & 4.5 & 132 & 276 \\ 
  & 2003-02-05 & 1.23 & 2.5 & 117 & 273 \\ 
  & 2004-04-10 & 1.15 & 2.5 & 265 & 275 \\ 
  & 2005-04-21 & 0.83 & 4.2 & 92 & 272 \\ 
  & 2005-09-05 & 1.31 & 4.2 & 265 & 271 \\ 
  & 2005-11-07 & 1.32 & 4.0 & 105 & 270 \\ 
  & 2006-09-06 & 1.39 & 1.8 & 266 & 278 \\ 
  & 2007-02-05 & 1.56 & 3.5 & 91 & 281 \\ 
  & 2007-08-16 & 1.89 & 0.7 & 102 & 280 \\ 
  & 2008-08-25 & 2.33 & 1.9 & 265 & 276 \\ 
  & 2008-12-05 & 1.61 & 5.4 & 266 & 274 \\ 
  & 2009-03-25 & 1.60 & 2.5 & 257 & 274 \\ 
  & 2009-10-27 & 1.69 & 1.9 & 260 & 273 \\ 
  & 2010-02-11 & 1.98 & 3.9 & 92 & 273 \\ 
  & 2011-03-05 & 2.60 & 4.1 & 264 & 274 \\ 
  & 2011-05-26 & 2.01 & 1.8 & 214 & 274 \\ 
  & 2011-12-29 & 2.02 & 2.1 & 119 & 275 \\ 
  & 2012-03-04 & 1.79 & 5.5 & 112 & 272 \\ 
  & 2012-05-24 & 2.17 & 1.6 & 115 & 272 \\ 
  & 2012-11-28 & 1.45 & 3.4 & 96 & 274 \\ 
1807+698 & 1997-02-09 & 0.61 & $<$0.2 & \nodata & 257 \\ 
  & 2000-06-29 & 0.56 & $<$0.2 & \nodata & 258 \\ 
  & 2001-03-23 & 0.75 & $<$0.1 & \nodata & 259 \\ 
  & 2002-11-02 & 0.92 & $<$0.09 & \nodata & 257 \\ 
  & 2006-02-12 & 0.66 & $<$0.2 & \nodata & 255 \\ 
  & 2007-03-02 & 0.67 & $<$0.2 & \nodata & 256 \\ 
  & 2007-07-03 & 0.70 & $<$0.1 & \nodata & 258 \\ 
  & 2008-05-30 & 0.69 & $<$0.10 & \nodata & 259 \\ 
  & 2009-05-28 & 0.65 & 0.1 & 136 & 257 \\ 
  & 2009-06-15 & 0.66 & $<$0.08 & \nodata & 257 \\ 
  & 2009-07-05 & 0.65 & $<$0.09 & \nodata & 258 \\ 
  & 2010-01-16 & 0.72 & $<$0.08 & \nodata & 255 \\ 
  & 2011-02-20 & 0.64 & $<$0.08 & \nodata & 261 \\ 
  & 2011-12-12 & 0.70 & $<$0.1 & \nodata & 261 \\ 
1811+062 & 2013-12-15 & 0.26 & 4.9 & 222 & 309 \\ 
  & 2014-02-14 & 0.30 & 9.1 & 236 & 305 \\ 
  & 2014-09-01 & 0.21 & 3.0 & 236 & 320 \\ 
  & 2015-07-20 & 0.24 & 0.8 & 131 & 280 \\ 
  & 2016-01-16 & 0.35 & 1.9 & 126 & 281 \\ 
  & 2016-12-26 & 0.08 & 1.0 & 240 & 287 \\ 
1823+568 & 1997-08-10 & 1.46 & 7.5 & 189 & 195 \\ 
  & 1999-07-28 & 0.62 & 6.2 & 204 & 197 \\ 
  & 1999-12-27 & 0.61 & 6.5 & 220 & 200 \\ 
  & 2000-06-27 & 0.63 & 6.5 & 206 & 199 \\ 
  & 2001-08-06 & 1.11 & 5.8 & 197 & 200 \\ 
  & 2002-12-13 & 1.10 & 9.2 & 206 & 197 \\ 
  & 2003-05-09 & 1.22 & 8.5 & 209 & 203 \\ 
  & 2003-08-23 & 1.13 & 6.8 & 211 & 197 \\ 
  & 2003-10-27 & 1.22 & 3.3 & 212 & 197 \\ 
  & 2004-05-29 & 1.16 & 6.3 & 210 & 204 \\ 
  & 2004-10-18 & 1.11 & 6.7 & 209 & 200 \\ 
  & 2005-05-26 & 1.31 & 8.3 & 196 & 197 \\ 
  & 2005-09-23 & 1.06 & 7.0 & 193 & 204 \\ 
  & 2005-12-22 & 0.91 & 6.8 & 204 & 202 \\ 
  & 2006-07-07 & 0.92 & 6.5 & 210 & 200 \\ 
  & 2007-03-02 & 0.71 & 6.7 & 198 & 199 \\ 
  & 2007-06-10 & 0.75 & 6.2 & 208 & 199 \\ 
  & 2007-09-06 & 0.75 & 7.3 & 212 & 201 \\ 
  & 2008-05-01 & 0.99 & 6.2 & 197 & 201 \\ 
  & 2008-07-30 & 1.01 & 7.2 & 201 & 200 \\ 
  & 2008-11-26 & 0.99 & 8.0 & 187 & 202 \\ 
  & 2009-05-28 & 1.11 & 6.9 & 194 & 206 \\ 
  & 2010-02-11 & 1.28 & 6.6 & 206 & 204 \\ 
  & 2010-10-25 & 0.79 & 6.6 & 200 & 197 \\ 
  & 2011-06-06 & 0.96 & 7.9 & 186 & 201 \\ 
  & 2012-03-27 & 1.07 & 6.4 & 180 & 204 \\ 
1827+062 & 2009-10-27 & 0.58 & 0.4 & 193 & 319 \\ 
  & 2010-06-19 & 0.67 & 1.8 & 228 & 317 \\ 
  & 2010-11-29 & 0.60 & 3.1 & 105 & 316 \\ 
  & 2011-08-26 & 0.68 & 1.9 & 138 & 311 \\ 
  & 2012-03-27 & 0.64 & 0.4 & 263 & 311 \\ 
  & 2013-06-02 & 0.63 & 1.5 & 233 & 319 \\ 
  & 2013-07-08 & 0.56 & 0.6 & 188 & 310 \\ 
1827+133 & 2014-01-11 & 0.12 & 0.7 & 190 & 310\tablenotemark{a} \\ 
  & 2014-06-05 & 0.09 & 0.8 & 205 & 121 \\ 
  & 2015-05-18 & 0.05 & $<$0.9 & \nodata & 121 \\ 
  & 2015-09-06 & 0.06 & $<$0.7 & \nodata & 121 \\ 
  & 2016-05-23 & 0.05 & 1.4 & 49 & 121 \\ 
  & 2016-07-16 & 0.07 & $<$0.4 & \nodata & 121 \\ 
  & 2016-11-18 & 0.07 & 1.2 & 90 & 121 \\ 
1828+487 & 2003-03-29 & 1.00 & 1.9 & 95 & 321 \\ 
  & 2004-09-11 & 1.06 & 1.3 & 269 & 317 \\ 
  & 2005-05-13 & 1.23 & 2.0 & 106 & 317 \\ 
  & 2005-10-29 & 1.69 & 0.8 & 258 & 317 \\ 
  & 2005-11-17 & 1.72 & 0.9 & 243 & 318 \\ 
  & 2006-08-09 & 1.36 & 1.8 & 265 & 315 \\ 
  & 2007-08-09 & 1.05 & 1.9 & 94 & 310 \\ 
  & 2008-07-17 & 1.12 & 2.5 & 270 & 314 \\ 
  & 2009-03-25 & 1.26 & 1.3 & 90 & 316 \\ 
  & 2010-06-27 & 1.33 & 1.6 & 100 & 312 \\ 
  & 2010-08-06 & 1.40 & 2.0 & 109 & 312 \\ 
  & 2011-09-12 & 1.41 & 3.0 & 99 & 311 \\ 
  & 2012-02-06 & 1.38 & 2.4 & 105 & 311 \\ 
  & 2012-09-27 & 1.53 & 1.6 & 107 & 311 \\ 
  & 2013-01-21 & 1.88 & 0.9 & 144 & 310 \\ 
  & 2013-07-22 & 1.52 & 0.9 & 117 & 311 \\ 
  & 2014-02-27 & 1.37 & 0.7 & 112 & 316 \\ 
  & 2015-05-08 & 1.38 & 0.1 & 253 & 319 \\ 
  & 2016-01-16 & 1.16 & 2.0 & 103 & 319 \\ 
  & 2016-06-16 & 1.09 & 1.7 & 118 & 317 \\ 
  & 2016-11-18 & 1.12 & 2.2 & 117 & 316 \\ 
1842+681 & 2010-10-25 & 0.37 & 2.3 & 128 & 137 \\ 
  & 2011-04-11 & 0.46 & 0.7 & 129 & 137 \\ 
  & 2011-12-29 & 0.42 & 1.3 & 184 & 138 \\ 
  & 2012-07-12 & 0.21 & 0.6 & 99 & 131 \\ 
  & 2013-02-28 & 0.28 & 1.5 & 134 & 130 \\ 
  & 2015-10-02 & 0.44 & 2.1 & 172 & 134 \\ 
  & 2015-12-19 & 0.36 & 1.1 & 156 & 134 \\ 
  & 2016-03-05 & 0.36 & 1.1 & 215 & 138 \\ 
  & 2016-06-03 & 0.38 & 0.9 & 186 & 137 \\ 
  & 2016-08-09 & 0.40 & 0.9 & 136 & 138 \\ 
1845+797 & 2003-01-06 & 0.25 & $<$0.5 & \nodata & 322 \\ 
  & 2006-02-12 & 0.27 & $<$0.5 & \nodata & 324 \\ 
  & 2006-07-14 & 0.33 & $<$0.3 & \nodata & 324 \\ 
  & 2007-01-06 & 0.33 & $<$0.3 & \nodata & 322 \\ 
  & 2007-06-01 & 0.36 & $<$0.2 & \nodata & 321 \\ 
  & 2007-08-16 & 0.35 & $<$0.2 & \nodata & 321 \\ 
  & 2008-05-30 & 0.35 & $<$0.2 & \nodata & 325 \\ 
  & 2008-08-06 & 0.31 & $<$0.2 & \nodata & 324 \\ 
  & 2009-01-07 & 0.31 & $<$0.2 & \nodata & 323 \\ 
  & 2009-06-15 & 0.38 & $<$0.1 & \nodata & 323 \\ 
  & 2010-01-16 & 0.36 & $<$0.2 & \nodata & 319 \\ 
  & 2010-11-04 & 0.33 & $<$0.2 & \nodata & 322 \\ 
  & 2011-07-15 & 0.23 & $<$0.3 & \nodata & 321 \\ 
1846+322 & 2009-01-30 & 0.52 & 1.4 & 150 & 322 \\ 
  & 2009-06-03 & 0.53 & 1.7 & 144 & 317 \\ 
  & 2009-07-23 & 0.45 & 1.0 & 127 & 310 \\ 
  & 2010-01-16 & 0.30 & 0.5 & 133 & 310 \\ 
  & 2010-07-12 & 0.27 & $<$0.2 & \nodata & 319 \\ 
  & 2010-10-15 & 0.36 & 0.2 & 240 & 316 \\ 
  & 2010-11-29 & 0.47 & 1.0 & 150 & 311 \\ 
  & 2011-02-27 & 0.65 & 0.6 & 156 & 322 \\ 
  & 2011-06-06 & 0.64 & 1.9 & 181 & 310 \\ 
  & 2011-12-12 & 0.53 & 0.6 & 141 & 313 \\ 
  & 2012-12-10 & 0.87 & 0.1 & 106 & 316 \\ 
1849+670 & 2003-06-15 & 1.46 & 3.4 & 208 & 313 \\ 
  & 2005-02-05 & 0.42 & 1.8 & 236 & 323 \\ 
  & 2005-05-13 & 0.43 & 1.2 & 210 & 319 \\ 
  & 2005-09-19 & 0.69 & 2.0 & 91 & 321 \\ 
  & 2005-12-22 & 1.10 & 5.1 & 264 & 316 \\ 
  & 2006-05-24 & 1.86 & 1.5 & 249 & 315 \\ 
  & 2007-02-05 & 1.89 & 2.5 & 92 & 315 \\ 
  & 2007-07-03 & 2.57 & 1.7 & 118 & 338 \\ 
  & 2008-07-30 & 1.52 & 1.4 & 92 & 323 \\ 
  & 2008-10-03 & 1.55 & 2.2 & 264 & 321 \\ 
  & 2009-08-19 & 2.45 & 1.8 & 146 & 321 \\ 
  & 2010-06-19 & 2.59 & 0.7 & 183 & 316 \\ 
  & 2011-05-21 & 2.25 & 6.8 & 189 & 319 \\ 
  & 2011-06-24 & 2.08 & 6.4 & 182 & 317 \\ 
1851+488 & 2011-08-15 & 0.32 & 1.2 & 130 & 42 \\ 
  & 2012-02-06 & 0.28 & 2.8 & 2 & 46 \\ 
  & 2012-09-02 & 0.35 & 3.1 & 36 & 49 \\ 
  & 2012-12-10 & 0.44 & 3.9 & 50 & 44 \\ 
  & 2013-05-05 & 0.34 & 3.4 & 4 & 32 \\ 
  & 2013-07-22 & 0.27 & 1.5 & 90 & 50 \\ 
  & 2013-08-20 & 0.24 & 2.4 & 96 & 48 \\ 
1901+319 & 1998-06-30 & 0.59 & 0.7 & 86 & 114 \\ 
  & 1998-08-03 & 0.64 & 0.9 & 46 & 115 \\ 
  & 2001-08-09 & 0.48 & 0.8 & 199 & 119 \\ 
  & 2003-09-09 & 0.86 & 2.0 & 36 & 118 \\ 
  & 2006-02-12 & 0.45 & 0.9 & 66 & 113 \\ 
  & 2007-06-03 & 0.18 & 0.6 & 119 & 112 \\ 
  & 2008-07-17 & 0.25 & 1.9 & 136 & 114 \\ 
  & 2009-05-02 & 0.16 & 0.5 & 104 & 114 \\ 
  & 2009-07-23 & 0.16 & 1.9 & 54 & 113 \\ 
  & 2009-12-17 & 0.16 & 0.5 & 48 & 113 \\ 
  & 2010-08-06 & 0.21 & 1.7 & 148 & 114 \\ 
  & 2010-11-04 & 0.30 & 2.1 & 169 & 113 \\ 
  & 2011-02-27 & 0.37 & 0.7 & 178 & 113 \\ 
1902+556 & 2010-11-20 & 0.13 & 5.8 & 22 & 30 \\ 
  & 2011-07-24 & 0.12 & 3.4 & 6 & 44 \\ 
  & 2011-12-12 & 0.09 & $<$2.2 & \nodata & 35 \\ 
  & 2012-06-25 & 0.07 & 2.0 & 33 & 41 \\ 
  & 2013-02-28 & 0.09 & 3.1 & 10 & 45 \\ 
  & 2014-01-11 & 0.07 & 1.7 & 7 & 38 \\ 
  & 2014-07-31 & 0.05 & $<$1.2 & \nodata & 39 \\ 
  & 2015-06-16 & 0.07 & 0.9 & 14 & 48 \\ 
  & 2016-01-22 & 0.07 & 3.3 & 3 & 35 \\ 
1908$-$201 & 2006-03-09 & 2.11 & 1.6 & $-$34 & 29 \\ 
  & 2007-02-05 & 2.20 & 2.5 & $-$60 & 31 \\ 
  & 2007-06-10 & 1.65 & 0.8 & $-$58 & 29 \\ 
  & 2007-09-06 & 1.40 & 2.5 & $-$42 & 27 \\ 
  & 2008-05-30 & 1.36 & 2.8 & $-$52 & 25 \\ 
  & 2009-01-07 & 1.53 & 1.3 & $-$52 & 23 \\ 
  & 2009-06-25 & 1.16 & 0.8 & 67 & 27 \\ 
  & 2010-02-11 & 2.99 & 1.1 & $-$64 & 23 \\ 
  & 2011-03-05 & 1.38 & 1.2 & $-$64 & 18 \\ 
1914$-$194 & 2009-12-26 & 0.17 & 1.1 & 171 & 338 \\ 
  & 2010-09-17 & 0.14 & 1.6 & 173 & 339 \\ 
  & 2011-06-24 & 0.17 & 0.5 & 177 & 337 \\ 
  & 2012-06-25 & 0.18 & 1.5 & 178 & 340 \\ 
  & 2013-03-31 & 0.21 & 2.6 & 167 & 336 \\ 
  & 2014-02-14 & 0.18 & 1.2 & 240 & 339 \\ 
  & 2014-12-12 & 0.19 & 3.3 & 231 & 337 \\ 
  & 2015-12-19 & 0.20 & 0.7 & 266 & 337 \\ 
1920$-$211 & 2009-06-15 & 1.39 & 1.0 & 133 & 337 \\ 
  & 2009-12-10 & 1.09 & 0.6 & 136 & 331 \\ 
  & 2010-08-27 & 1.25 & 1.2 & 262 & 336 \\ 
  & 2011-06-06 & 1.25 & 1.2 & 181 & 352 \\ 
  & 2012-08-03 & 1.00 & 0.9 & 118 & 353 \\ 
  & 2013-06-02 & 1.20 & 1.6 & 260 & 2 \\ 
  & 2013-07-08 & 1.09 & 0.9 & 270 & 357 \\ 
1921$-$293 & 2010-03-10 & 10.03 & 3.4 & 124 & 323\tablenotemark{a} \\ 
  & 2010-09-17 & 8.44 & 6.5 & 113 & 301 \\ 
  & 2011-07-24 & 8.47 & 1.4 & 137 & 302 \\ 
  & 2012-02-06 & 6.60 & 5.4 & 138 & 323 \\ 
  & 2012-05-24 & 8.14 & 8.5 & 143 & 333 \\ 
  & 2012-11-11 & 6.89 & 3.3 & 142 & 331 \\ 
  & 2013-02-10 & 5.76 & 0.5 & 138 & 325 \\ 
1923+210 & 2008-08-06 & 1.24 & 2.7 & 256 & 247 \\ 
  & 2009-01-30 & 0.90 & 2.1 & 255 & 250 \\ 
  & 2009-06-03 & 0.74 & 3.2 & 262 & 248 \\ 
  & 2009-12-10 & 0.74 & 2.6 & 254 & 249 \\ 
  & 2010-11-13 & 0.89 & 2.1 & 258 & 247 \\ 
  & 2011-08-15 & 1.03 & 3.4 & 255 & 247 \\ 
  & 2013-08-12 & 0.65 & 3.7 & 214 & 251 \\ 
1926+611 & 2014-05-12 & 0.39 & 2.7 & 95 & 126 \\ 
  & 2014-07-31 & 0.39 & 2.6 & 93 & 127 \\ 
  & 2015-05-08 & 0.74 & 0.5 & 51 & 128 \\ 
  & 2015-10-02 & 0.91 & 2.1 & 84 & 130 \\ 
  & 2016-03-05 & 0.75 & 4.7 & 75 & 132 \\ 
  & 2016-07-16 & 0.56 & 7.8 & 82 & 130 \\ 
  & 2016-11-12 & 0.46 & 6.0 & 74 & 127 \\ 
1928+738 & 1996-01-19 & 1.19 & $<$0.2 & \nodata & 152 \\ 
  & 1996-03-22 & 1.25 & 0.5 & 159 & 153 \\ 
  & 1996-07-27 & 1.18 & 0.4 & 164 & 152 \\ 
  & 1996-09-27 & 1.15 & 0.3 & 152 & 152 \\ 
  & 1996-12-06 & 1.30 & 0.6 & 175 & 151 \\ 
  & 1998-08-03 & 1.21 & 0.1 & 154 & 158 \\ 
  & 1999-07-17 & 1.33 & 0.3 & 176 & 161 \\ 
  & 1999-07-24 & 1.05 & 0.2 & 142 & 161 \\ 
  & 1999-10-16 & 0.99 & 0.1 & 115 & 161 \\ 
  & 1999-12-23 & 0.83 & 0.2 & 132 & 164 \\ 
  & 2000-01-02 & 1.04 & 0.3 & 145 & 165 \\ 
  & 2000-05-08 & 0.91 & 0.4 & 187 & 158 \\ 
  & 2001-06-30 & 1.31 & $<$0.08 & \nodata & 156 \\ 
  & 2001-11-02 & 1.55 & 0.07 & 149 & 156 \\ 
  & 2002-01-07 & 1.83 & 0.3 & 225 & 157 \\ 
  & 2002-06-15 & 2.21 & 0.1 & 161 & 156 \\ 
  & 2003-08-28 & 1.67 & 0.2 & 167 & 161 \\ 
  & 2005-03-23 & 0.82 & 0.2 & 187 & 160 \\ 
  & 2005-07-24 & 0.72 & 0.2 & 180 & 160 \\ 
  & 2006-04-28 & 1.01 & 0.2 & 158 & 159 \\ 
  & 2007-03-02 & 1.20 & 0.1 & 218 & 159 \\ 
  & 2007-07-03 & 1.19 & 0.2 & 146 & 159 \\ 
  & 2008-07-30 & 1.05 & $<$0.07 & \nodata & 158 \\ 
  & 2009-01-07 & 1.29 & 0.09 & 184 & 159 \\ 
  & 2009-05-28 & 1.85 & 0.09 & 176 & 160 \\ 
  & 2010-01-16 & 2.60 & 0.1 & 160 & 159 \\ 
  & 2010-09-29 & 2.91 & 0.2 & 140 & 159 \\ 
  & 2011-05-26 & 2.45 & 0.1 & 174 & 161 \\ 
  & 2012-01-14 & 2.31 & 0.3 & 181 & 159 \\ 
  & 2012-08-03 & 1.94 & 0.2 & 222 & 159 \\ 
  & 2012-11-02 & 1.69 & 0.3 & 159 & 160 \\ 
  & 2013-01-21 & 1.81 & 0.3 & 145 & 159 \\ 
  & 2013-05-05 & 1.96 & 0.2 & 148 & 160 \\ 
  & 2013-08-12 & 2.09 & $<$0.07 & \nodata & 159 \\ 
  & 2013-12-15 & 2.67 & 0.2 & 224 & 160 \\ 
  & 2014-09-01 & 3.36 & 0.2 & 96 & 160 \\ 
  & 2015-06-16 & 4.78 & 0.09 & 207 & 157 \\ 
  & 2015-10-02 & 4.84 & 0.2 & 120 & 154 \\ 
  & 2016-01-22 & 4.59 & 0.4 & 216 & 152 \\ 
  & 2016-05-23 & 4.08 & 0.6 & 130 & 160 \\ 
  & 2016-08-09 & 3.41 & 0.5 & 89 & 154 \\ 
  & 2016-11-12 & 3.34 & 0.2 & 240 & 152 \\ 
1936$-$155 & 2002-05-31 & 0.68 & 1.7 & 132 & 126 \\ 
  & 2003-06-15 & 0.71 & 3.6 & 133 & 126 \\ 
  & 2005-03-23 & 0.41 & 0.5 & 121 & 126 \\ 
  & 2005-09-05 & 0.47 & 0.8 & 138 & 127 \\ 
  & 2006-07-07 & 0.56 & 1.6 & 114 & 129 \\ 
  & 2008-09-12 & 0.69 & 0.2 & 204 & 132 \\ 
  & 2010-09-27 & 0.57 & 1.3 & 134 & 130 \\ 
1944+838 & 2013-12-15 & 0.20 & 1.3 & 238 & 256\tablenotemark{a} \\ 
  & 2014-02-27 & 0.19 & 1.5 & 234 & 259 \\ 
  & 2014-06-05 & 0.19 & 0.5 & 249 & 262 \\ 
  & 2015-01-18 & 0.22 & 0.5 & 230 & 263 \\ 
  & 2015-09-06 & 0.16 & 2.1 & 251 & 260 \\ 
  & 2016-12-26 & 0.17 & 2.2 & 106 & 257 \\ 
1951$-$115 & 2009-12-26 & 0.35 & 6.5 & 123 & 3 \\ 
  & 2010-09-27 & 0.45 & 5.8 & 267 & 9 \\ 
  & 2010-11-20 & 0.54 & 4.4 & 265 & 5 \\ 
  & 2011-05-21 & 0.65 & 3.3 & 202 & 18 \\ 
  & 2012-01-02 & 0.67 & 2.1 & 122 & 10 \\ 
  & 2012-07-12 & 0.79 & 2.4 & 149 & 2 \\ 
  & 2012-09-27 & 0.72 & 1.5 & 195 & 355 \\ 
  & 2012-11-02 & 0.68 & 1.9 & 231 & 9 \\ 
  & 2012-11-21 & 0.94 & 2.2 & 261 & 2 \\ 
  & 2012-12-10 & 0.93 & 2.7 & 204 & 3 \\ 
1954+513 & 2010-10-15 & 0.68 & 3.1 & 222 & 289 \\ 
  & 2011-03-05 & 0.64 & 4.1 & 221 & 297 \\ 
  & 2011-08-26 & 0.56 & 2.4 & 211 & 298 \\ 
  & 2015-05-18 & 0.64 & 1.5 & 204 & 301 \\ 
  & 2015-11-25 & 0.68 & 4.4 & 201 & 299 \\ 
  & 2016-03-05 & 0.64 & 4.0 & 203 & 298 \\ 
  & 2016-06-03 & 0.60 & 3.9 & 215 & 298 \\ 
  & 2016-06-16 & 0.62 & 4.7 & 212 & 297 \\ 
  & 2016-08-09 & 0.51 & 2.1 & 219 & 297 \\ 
  & 2016-10-29 & 0.64 & 3.8 & 229 & 298 \\ 
  & 2016-11-12 & 0.58 & 3.4 & 231 & 298 \\ 
1957+405 & 2002-11-23 & 0.50 & $<$0.2 & \nodata & 298\tablenotemark{a} \\ 
  & 2004-04-10 & 0.46 & $<$0.2 & \nodata & 298\tablenotemark{a} \\ 
  & 2005-09-05 & 0.26 & $<$0.5 & \nodata & 298\tablenotemark{a} \\ 
  & 2005-11-07 & 0.31 & $<$0.3 & \nodata & 298\tablenotemark{a} \\ 
  & 2006-06-15 & 0.36 & $<$0.4 & \nodata & 298\tablenotemark{a} \\ 
  & 2007-08-09 & 0.33 & $<$0.3 & \nodata & 298\tablenotemark{a} \\ 
  & 2008-11-19 & 0.42 & $<$0.1 & \nodata & 298\tablenotemark{a} \\ 
  & 2010-03-10 & 0.49 & $<$0.1 & \nodata & 298\tablenotemark{a} \\ 
  & 2011-10-03 & 0.47 & $<$0.1 & \nodata & 298\tablenotemark{a} \\ 
1958$-$179 & 2002-05-31 & 0.89 & 0.5 & 108 & 110\tablenotemark{a} \\ 
  & 2004-02-11 & 1.52 & 1.1 & 0.1 & 120 \\ 
  & 2005-02-05 & 2.03 & 0.6 & 27 & 117 \\ 
  & 2005-06-15 & 1.65 & 1.8 & 62 & 119 \\ 
  & 2005-09-19 & 2.51 & 4.2 & 69 & 122 \\ 
  & 2006-10-06 & 1.81 & 2.6 & 64 & 123 \\ 
  & 2007-06-03 & 1.63 & 4.0 & 45 & 72 \\ 
  & 2008-06-25 & 2.33 & 0.5 & 18 & 63 \\ 
  & 2008-11-26 & 1.14 & 1.1 & 145 & 78 \\ 
  & 2009-03-25 & 2.64 & 3.0 & 176 & 47 \\ 
  & 2009-07-05 & 2.48 & 1.3 & 10 & 62 \\ 
  & 2009-12-17 & 1.14 & 2.3 & 22 & 66 \\ 
  & 2010-07-12 & 0.90 & 1.1 & 38 & 65 \\ 
  & 2010-10-25 & 0.59 & 0.6 & 31 & 74 \\ 
  & 2010-12-24 & 0.70 & 2.8 & 80 & 91 \\ 
1959+650 & 2008-05-30 & 0.13 & 1.7 & 155 & 136 \\ 
  & 2008-10-03 & 0.12 & 2.3 & 143 & 143 \\ 
  & 2009-02-25 & 0.12 & 1.6 & 153 & 134 \\ 
  & 2009-06-03 & 0.15 & 2.7 & 150 & 139 \\ 
  & 2009-07-23 & 0.15 & 2.2 & 149 & 139 \\ 
2005+403 & 2000-06-27 & 1.10 & 1.7 & 190 & 100 \\ 
  & 2003-03-01 & 0.44 & 2.4 & 152 & 121 \\ 
  & 2004-08-09 & 0.61 & 1.5 & 146 & 112 \\ 
  & 2005-05-13 & 0.66 & 1.2 & 115 & 108 \\ 
  & 2005-10-29 & 0.87 & 0.8 & 146 & 101 \\ 
  & 2006-09-06 & 0.87 & 2.4 & 26 & 104 \\ 
  & 2007-06-03 & 1.08 & 2.8 & 192 & 106 \\ 
  & 2008-06-25 & 1.18 & 1.0 & 30 & 107 \\ 
  & 2008-08-06 & 1.32 & 0.4 & 60 & 107 \\ 
  & 2009-06-25 & 1.32 & 1.5 & 133 & 106 \\ 
  & 2009-12-10 & 1.39 & 2.5 & 136 & 115 \\ 
  & 2010-07-12 & 1.41 & 2.9 & 150 & 116 \\ 
  & 2010-10-25 & 1.58 & 2.6 & 146 & 111 \\ 
  & 2011-02-20 & 1.02 & 2.4 & 142 & 112 \\ 
  & 2011-06-24 & 1.33 & 2.0 & 126 & 114 \\ 
  & 2012-01-02 & 0.98 & 1.7 & 114 & 112 \\ 
2007+777 & 1996-01-19 & 0.63 & 8.2 & 257 & 264 \\ 
  & 1996-03-22 & 0.52 & 6.0 & 259 & 265 \\ 
  & 1996-05-27 & 0.53 & 4.0 & 267 & 266 \\ 
  & 1996-07-27 & 0.46 & 4.0 & 96 & 265 \\ 
  & 1996-09-27 & 0.53 & 4.4 & 103 & 264 \\ 
  & 1996-12-06 & 0.64 & 7.5 & 113 & 266 \\ 
  & 1997-02-09 & 0.72 & 8.8 & 122 & 261 \\ 
  & 1997-06-01 & 0.68 & 6.9 & 131 & 271 \\ 
  & 1999-05-16 & 0.55 & 2.4 & 127 & 272 \\ 
  & 2010-10-15 & 0.38 & 1.3 & 138 & 270 \\ 
  & 2011-03-05 & 0.49 & 0.8 & 109 & 271 \\ 
  & 2011-08-26 & 0.38 & 1.9 & 186 & 268 \\ 
  & 2012-06-25 & 0.37 & 3.1 & 147 & 268 \\ 
  & 2013-03-31 & 0.49 & 1.4 & 96 & 267 \\ 
2008$-$159 & 2003-06-15 & 1.80 & $<$0.08 & \nodata & 9 \\ 
  & 2005-03-05 & 1.65 & 0.7 & 92 & 359 \\ 
  & 2005-06-03 & 1.85 & 0.4 & $-$51 & 358 \\ 
  & 2005-12-22 & 1.93 & $<$0.07 & \nodata & 359 \\ 
  & 2006-11-10 & 2.01 & 0.6 & 7 & 10 \\ 
  & 2008-08-25 & 1.45 & 1.1 & 18 & 6 \\ 
  & 2009-08-19 & 1.67 & 0.3 & 87 & 10 \\ 
  & 2011-04-11 & 1.75 & 0.2 & $-$27 & 18 \\ 
2010+463 & 2002-11-23 & 0.21 & 1.1 & 105 & 318 \\ 
  & 2014-02-14 & 0.15 & 1.9 & 136 & 318 \\ 
  & 2014-05-12 & 0.30 & 2.3 & 192 & 314 \\ 
  & 2014-11-17 & 0.31 & 4.7 & 214 & 322 \\ 
  & 2015-06-16 & 0.35 & 1.6 & 234 & 314 \\ 
  & 2015-09-06 & 0.28 & 3.0 & 227 & 311 \\ 
  & 2015-11-25 & 0.23 & 3.3 & 223 & 309 \\ 
  & 2016-06-03 & 0.18 & 1.9 & 141 & 311 \\ 
  & 2016-06-16 & 0.17 & 0.7 & 167 & 311 \\ 
  & 2016-08-09 & 0.17 & 0.5 & 188 & 310 \\ 
  & 2016-10-29 & 0.24 & 1.6 & 186 & 322 \\ 
  & 2016-11-12 & 0.24 & 1.1 & 186 & 319 \\ 
2013+370 & 2008-05-30 & 2.87 & 1.9 & 110 & 217 \\ 
  & 2008-10-03 & 2.44 & 2.2 & 160 & 208 \\ 
  & 2009-02-25 & 3.33 & 0.4 & 257 & 212 \\ 
  & 2010-06-19 & 2.13 & 2.6 & 257 & 212 \\ 
  & 2011-07-15 & 1.96 & 1.5 & 169 & 212 \\ 
  & 2012-06-25 & 3.21 & 2.7 & 124 & 209 \\ 
2021+317 & 2003-02-05 & 0.34 & 3.3 & 224 & 174 \\ 
  & 2004-06-11 & 0.40 & 1.1 & 84 & 159 \\ 
  & 2005-03-23 & 0.33 & 1.1 & 115 & 155 \\ 
  & 2005-09-16 & 0.38 & 1.3 & 138 & 151 \\ 
  & 2006-08-09 & 0.32 & 3.4 & 122 & 147 \\ 
  & 2007-08-09 & 0.35 & 3.8 & 124 & 156 \\ 
  & 2008-07-30 & 0.44 & 3.6 & 128 & 166 \\ 
  & 2009-03-25 & 0.28 & 5.4 & 118 & 157 \\ 
  & 2010-01-16 & 0.40 & 2.4 & 139 & 148 \\ 
  & 2010-09-17 & 0.35 & 2.2 & 120 & 169 \\ 
  & 2011-02-20 & 0.37 & 2.9 & 117 & 161 \\ 
  & 2011-07-15 & 0.46 & 1.8 & 113 & 163 \\ 
  & 2012-01-14 & 0.47 & 2.8 & 115 & 160 \\ 
  & 2012-09-02 & 0.45 & 1.5 & 85 & 153 \\ 
  & 2013-07-30 & 0.43 & 4.9 & 85 & 151 \\ 
2021+614 & 2000-06-27 & 1.23 & $<$0.1 & \nodata & 33 \\ 
  & 2003-03-01 & 0.93 & $<$0.1 & \nodata & 26 \\ 
  & 2005-03-05 & 0.86 & $<$0.1 & \nodata & 23 \\ 
  & 2005-10-29 & 0.94 & 0.1 & $-$35 & 25 \\ 
  & 2005-12-22 & 0.90 & 0.1 & $-$43 & 21 \\ 
  & 2006-12-01 & 0.85 & $<$0.2 & \nodata & 20 \\ 
  & 2009-01-30 & 0.91 & 0.1 & $-$41 & 22 \\ 
  & 2011-05-26 & 0.94 & $<$0.08 & \nodata & 23 \\ 
  & 2013-07-22 & 0.98 & $<$0.10 & \nodata & 28 \\ 
2022$-$077 & 2006-04-05 & 0.58 & 2.4 & 114 & 355 \\ 
  & 2007-01-06 & 0.48 & 2.3 & 104 & 354 \\ 
  & 2007-04-18 & 0.39 & 1.0 & 266 & 359 \\ 
  & 2007-08-24 & 0.49 & 2.9 & 263 & 352 \\ 
  & 2009-02-25 & 1.12 & 1.9 & 269 & 351 \\ 
  & 2009-06-15 & 0.81 & 2.4 & 127 & 352 \\ 
  & 2009-10-27 & 0.57 & 1.4 & 262 & 347 \\ 
  & 2010-09-29 & 0.93 & 1.5 & 252 & 354 \\ 
  & 2010-11-20 & 0.91 & 0.8 & 261 & 351 \\ 
  & 2011-06-06 & 0.79 & 2.8 & 217 & 356 \\ 
  & 2011-08-15 & 0.90 & 0.8 & 91 & 350 \\ 
  & 2011-12-29 & 0.73 & 5.5 & 266 & 353 \\ 
  & 2012-06-25 & 1.52 & 2.8 & 93 & 357 \\ 
  & 2012-12-23 & 1.40 & 2.4 & 259 & 352 \\ 
2028+492 & 2014-03-30 & 0.12 & 2.0 & 103 & 15 \\ 
  & 2014-09-01 & 0.08 & 1.3 & 246 & 23 \\ 
  & 2015-05-08 & 0.06 & $<$0.4 & \nodata & 28 \\ 
  & 2015-10-02 & 0.23 & 0.8 & 243 & 31 \\ 
  & 2016-01-22 & 0.08 & 1.5 & 255 & 35 \\ 
2029+121 & 2010-10-15 & 1.05 & 0.8 & 101 & 212 \\ 
  & 2011-02-27 & 1.34 & 2.5 & 96 & 209 \\ 
  & 2011-07-24 & 1.25 & 0.7 & 160 & 209 \\ 
  & 2012-01-02 & 1.77 & 6.5 & 250 & 204 \\ 
  & 2012-03-27 & 1.51 & 4.3 & 239 & 203 \\ 
  & 2012-09-02 & 1.22 & 2.1 & 140 & 201 \\ 
  & 2013-07-30 & 0.57 & 5.6 & 212 & 203 \\ 
2032+107 & 1999-12-27 & 0.28 & $<$0.4 & \nodata & 231\tablenotemark{a} \\ 
  & 2011-08-15 & 0.31 & 0.6 & 168 & 219 \\ 
  & 2012-02-06 & 0.32 & 1.8 & 257 & 221 \\ 
  & 2012-09-27 & 0.13 & 0.7 & 134 & 222 \\ 
  & 2013-02-28 & 0.19 & 1.2 & 179 & 222 \\ 
  & 2013-07-22 & 0.27 & 0.5 & 174 & 218 \\ 
2037+511 & 2002-10-09 & 1.52 & 1.0 & 246 & 209 \\ 
  & 2003-06-15 & 1.25 & 1.2 & 234 & 213 \\ 
  & 2005-01-06 & 1.20 & 1.6 & 247 & 206 \\ 
  & 2005-06-15 & 1.52 & 1.8 & 252 & 210 \\ 
  & 2006-05-24 & 1.93 & 3.1 & 93 & 208 \\ 
  & 2008-09-12 & 1.76 & 2.2 & 92 & 216 \\ 
  & 2010-10-25 & 1.78 & 0.7 & 147 & 202 \\ 
  & 2011-07-15 & 2.39 & 0.2 & 125 & 213 \\ 
  & 2012-04-29 & 2.13 & 2.6 & 112 & 205 \\ 
  & 2012-11-21 & 2.39 & 1.3 & 104 & 203 \\ 
  & 2013-02-10 & 2.39 & 0.5 & 120 & 206 \\ 
2047+039 & 2014-02-27 & 0.30 & 4.9 & 141 & 327 \\ 
  & 2014-06-05 & 0.32 & 2.8 & 147 & 322 \\ 
  & 2014-12-12 & 0.32 & 7.7 & 141 & 321 \\ 
  & 2015-07-20 & 0.28 & 8.1 & 147 & 321 \\ 
  & 2016-01-16 & 0.34 & 6.7 & 146 & 317 \\ 
  & 2016-07-16 & 0.30 & 7.0 & 147 & 321 \\ 
2047+098 & 2003-08-27 & 0.42 & $<$0.2 & \nodata & 312 \\ 
  & 2004-08-12 & 0.42 & $<$0.2 & \nodata & 315 \\ 
  & 2005-06-05 & 0.41 & $<$0.2 & \nodata & 311 \\ 
  & 2011-12-12 & 0.38 & $<$0.2 & \nodata & 312 \\ 
  & 2012-11-21 & 0.42 & $<$0.1 & \nodata & 308 \\ 
  & 2013-02-10 & 0.36 & $<$0.2 & \nodata & 313 \\ 
2100+468 & 2014-02-27 & 0.11 & 1.8 & 224 & 235 \\ 
  & 2014-05-12 & 0.11 & 0.4 & 131 & 225 \\ 
  & 2014-07-31 & 0.09 & 1.7 & 239 & 238 \\ 
  & 2015-05-08 & 0.09 & 0.5 & 160 & 238 \\ 
  & 2015-12-19 & 0.08 & $<$0.3 & \nodata & 235 \\ 
  & 2016-05-23 & 0.12 & 4.6 & 186 & 241 \\ 
2113+293 & 2006-02-12 & 0.44 & 0.5 & 124 & 172 \\ 
  & 2008-11-26 & 0.56 & 2.6 & 190 & 208 \\ 
  & 2010-02-11 & 0.47 & 1.4 & 157 & 201 \\ 
  & 2010-10-15 & 0.47 & 3.2 & 159 & 200 \\ 
  & 2011-03-05 & 0.52 & 4.6 & 177 & 196 \\ 
2121+053 & 2003-03-29 & 1.99 & 6.6 & 182 & 278 \\ 
  & 2004-09-11 & 2.95 & 4.0 & 224 & 294 \\ 
  & 2005-05-13 & 1.94 & 7.0 & 209 & 271 \\ 
  & 2005-09-05 & 1.45 & 7.8 & 230 & 245 \\ 
  & 2006-06-15 & 1.05 & 8.2 & 217 & 259 \\ 
  & 2007-06-03 & 0.55 & 6.7 & 213 & 248 \\ 
  & 2008-10-03 & 0.85 & 4.9 & 202 & 247 \\ 
  & 2009-05-28 & 1.01 & 8.1 & 205 & 243 \\ 
  & 2010-09-27 & 0.64 & 4.0 & 211 & 234 \\ 
  & 2011-06-24 & 0.72 & 2.8 & 222 & 244 \\ 
  & 2012-02-06 & 0.70 & 5.1 & 199 & 234 \\ 
  & 2012-08-03 & 0.76 & 0.8 & 251 & 239 \\ 
  & 2012-11-02 & 0.81 & 0.4 & 175 & 245 \\ 
  & 2012-11-28 & 0.75 & 1.6 & 149 & 246 \\ 
  & 2012-12-23 & 0.81 & 1.0 & 148 & 239 \\ 
  & 2013-01-21 & 0.76 & 2.3 & 150 & 239 \\ 
  & 2015-05-18 & 1.23 & 0.6 & 91 & 252 \\ 
  & 2015-08-11 & 1.59 & 1.0 & 205 & 244 \\ 
  & 2015-11-25 & 1.17 & 1.9 & 206 & 229 \\ 
  & 2016-03-05 & 1.17 & 0.8 & 212 & 243 \\ 
  & 2016-06-09 & 1.28 & 0.2 & 126 & 237 \\ 
  & 2016-09-17 & 1.37 & 1.2 & 120 & 235 \\ 
  & 2016-11-12 & 1.59 & 0.4 & 170 & 235 \\ 
2128$-$123 & 2003-05-09 & 0.33 & $<$0.3 & \nodata & 207 \\ 
  & 2004-10-18 & 0.33 & $<$0.4 & \nodata & 208 \\ 
  & 2005-05-26 & 0.36 & $<$0.4 & \nodata & 209 \\ 
  & 2005-09-23 & 0.39 & $<$0.3 & \nodata & 208 \\ 
  & 2005-12-22 & 0.44 & $<$0.2 & \nodata & 209 \\ 
  & 2006-10-06 & 0.45 & $<$0.4 & \nodata & 210 \\ 
  & 2007-06-10 & 0.50 & 0.4 & 265 & 210 \\ 
  & 2009-01-07 & 0.24 & 0.6 & 235 & 211 \\ 
  & 2010-07-12 & 0.29 & $<$0.3 & \nodata & 212 \\ 
  & 2011-05-21 & 0.15 & $<$0.5 & \nodata & 211 \\ 
  & 2011-12-29 & 0.29 & $<$0.3 & \nodata & 211 \\ 
  & 2012-09-02 & 0.39 & 0.2 & 264 & 207 \\ 
  & 2012-12-10 & 0.47 & $<$0.1 & \nodata & 212 \\ 
  & 2013-06-02 & 0.53 & $<$0.1 & \nodata & 211 \\ 
2131$-$021 & 1997-02-09 & 0.69 & 3.8 & 102 & 108 \\ 
  & 2003-05-09 & 1.01 & 4.0 & 87 & 106 \\ 
  & 2003-08-28 & 0.96 & 4.2 & 86 & 107 \\ 
  & 2004-08-09 & 1.24 & 4.8 & 90 & 108 \\ 
  & 2004-12-02 & 1.40 & 3.6 & 95 & 106 \\ 
  & 2005-11-17 & 1.11 & 5.8 & 92 & 99 \\ 
  & 2006-08-09 & 1.03 & 4.9 & 94 & 97 \\ 
  & 2007-02-05 & 1.05 & 4.7 & 94 & 99 \\ 
  & 2007-06-10 & 1.29 & 5.9 & 98 & 98 \\ 
  & 2007-08-16 & 1.24 & 6.1 & 96 & 98 \\ 
  & 2008-09-12 & 1.26 & 4.0 & 89 & 97 \\ 
  & 2009-02-25 & 1.43 & 7.1 & 89 & 98 \\ 
  & 2010-03-10 & 1.39 & 6.1 & 82 & 101 \\ 
  & 2010-06-27 & 1.37 & 6.2 & 83 & 96 \\ 
  & 2011-04-11 & 1.09 & 6.1 & 80 & 98 \\ 
  & 2012-05-24 & 0.91 & 4.4 & 90 & 96 \\ 
2134+004 & 1998-01-03 & 1.04 & 5.1 & 207 & 310 \\ 
  & 1998-08-03 & 1.42 & 4.3 & 216 & 291 \\ 
  & 1998-11-23 & 1.31 & 2.0 & 214 & 297 \\ 
  & 1999-09-12 & 1.48 & 2.5 & 204 & 299 \\ 
  & 2000-01-05 & 1.50 & 2.8 & 206 & 290 \\ 
  & 2001-06-09 & 1.65 & 1.8 & 181 & 287 \\ 
  & 2001-08-06 & 1.38 & 0.8 & 169 & 284 \\ 
  & 2001-09-06 & 1.37 & 0.6 & 146 & 286 \\ 
  & 2002-05-31 & 1.35 & 0.3 & 117 & 286 \\ 
  & 2003-02-05 & 1.48 & 0.9 & 255 & 296 \\ 
  & 2003-08-27 & 1.38 & 1.4 & 247 & 287 \\ 
  & 2003-10-27 & 1.46 & 0.5 & 237 & 280 \\ 
  & 2004-06-11 & 1.32 & 1.4 & 223 & 282 \\ 
  & 2004-08-12 & 1.58 & 1.7 & 217 & 280 \\ 
  & 2004-11-01 & 1.25 & 1.7 & 245 & 285 \\ 
  & 2005-06-03 & 1.18 & 1.5 & 267 & 294 \\ 
  & 2005-06-05 & 1.14 & 1.7 & 266 & 297 \\ 
  & 2005-09-16 & 1.09 & 1.7 & 268 & 295 \\ 
  & 2005-11-17 & 0.94 & 2.1 & 259 & 305 \\ 
  & 2006-07-07 & 0.84 & 1.9 & 260 & 305 \\ 
  & 2008-11-19 & 1.50 & 1.9 & 202 & 296 \\ 
  & 2010-11-20 & 2.42 & 0.6 & 198 & 285 \\ 
  & 2011-07-09 & 2.56 & $<$0.07 & \nodata & 282 \\ 
2136+141 & 2002-11-23 & 1.90 & 2.6 & 129 & 281 \\ 
  & 2004-04-10 & 1.60 & 2.8 & 126 & 275 \\ 
  & 2005-02-05 & 1.41 & 2.9 & 128 & 259 \\ 
  & 2005-03-23 & 1.23 & 3.2 & 125 & 266 \\ 
  & 2005-09-19 & 1.21 & 1.9 & 128 & 277 \\ 
  & 2006-09-06 & 1.16 & 2.5 & 126 & 269 \\ 
  & 2007-08-24 & 1.24 & 4.6 & 138 & 262 \\ 
  & 2009-01-30 & 1.48 & 4.4 & 133 & 266 \\ 
  & 2009-07-05 & 1.49 & 4.1 & 139 & 266 \\ 
  & 2010-09-17 & 1.56 & 3.2 & 131 & 268 \\ 
2141+175 & 2006-03-09 & 0.72 & 1.9 & 214 & 344 \\ 
  & 2007-01-06 & 0.61 & 3.3 & 151 & 350 \\ 
  & 2007-04-18 & 0.52 & 0.3 & 247 & 346 \\ 
  & 2007-08-24 & 0.34 & 1.3 & 224 & 336 \\ 
  & 2008-11-26 & 0.72 & 2.0 & 206 & 343 \\ 
  & 2009-06-03 & 0.94 & 1.0 & 270 & 356 \\ 
  & 2010-01-16 & 0.71 & 2.0 & 183 & 352 \\ 
  & 2010-03-10 & 0.58 & 1.3 & 236 & 333 \\ 
  & 2010-09-17 & 0.78 & 2.3 & 236 & 326 \\ 
  & 2010-11-29 & 0.91 & 4.0 & 95 & 327 \\ 
  & 2011-02-27 & 0.85 & 1.3 & 258 & 326 \\ 
  & 2011-05-21 & 0.48 & $<$0.2 & \nodata & 345 \\ 
  & 2011-06-24 & 0.73 & 0.6 & 196 & 341 \\ 
  & 2012-03-27 & 0.78 & 2.2 & 198 & 328 \\ 
2144+092 & 2009-06-25 & 1.12 & 2.0 & 12 & 83 \\ 
  & 2009-12-17 & 0.79 & 2.8 & 3 & 72 \\ 
  & 2010-11-13 & 0.22 & 3.1 & $-$8 & 84 \\ 
  & 2011-12-12 & 0.67 & 2.5 & 151 & 74 \\ 
  & 2012-09-27 & 0.34 & 2.5 & $-$8 & 80 \\ 
2145+067 & 2003-03-01 & 4.96 & 1.5 & 27 & 117 \\ 
  & 2004-08-09 & 5.95 & 1.5 & 16 & 125 \\ 
  & 2005-03-05 & 5.76 & 1.2 & 16 & 126 \\ 
  & 2005-10-29 & 6.51 & 1.6 & 51 & 128 \\ 
  & 2006-10-06 & 5.61 & 0.2 & 33 & 127 \\ 
  & 2009-03-25 & 3.27 & 0.5 & 40 & 124 \\ 
  & 2010-09-27 & 3.13 & 1.0 & 137 & 123 \\ 
  & 2011-05-21 & 2.64 & 0.9 & 154 & 119 \\ 
  & 2012-08-03 & 1.91 & 1.2 & 172 & 120 \\ 
  & 2012-11-11 & 1.67 & 0.7 & 181 & 120 \\ 
  & 2013-05-05 & 1.71 & 1.4 & 188 & 117 \\ 
2150+173 & 1997-02-09 & 0.38 & 2.9 & 162 & 284 \\ 
  & 2004-09-10 & 0.43 & 1.0 & 190 & 283 \\ 
  & 2016-09-26 & 0.38 & 2.1 & 167 & 280 \\ 
  & 2016-11-06 & 0.37 & 0.8 & 184 & 281 \\ 
  & 2016-12-10 & 0.37 & 0.7 & 173 & 279 \\ 
2155+312 & 2009-12-26 & 0.53 & 1.9 & 11 & 14 \\ 
  & 2010-08-06 & 0.58 & 3.2 & 141 & 17 \\ 
  & 2010-11-20 & 0.56 & 3.5 & 152 & 19 \\ 
  & 2011-05-26 & 0.77 & 3.3 & 102 & 22 \\ 
  & 2012-01-02 & 0.84 & 3.7 & 110 & 21 \\ 
  & 2012-03-04 & 0.89 & 5.6 & 96 & 21 \\ 
2155$-$152 & 1997-02-09 & 0.81 & 9.6 & 215 & 217 \\ 
  & 2003-03-29 & 1.18 & 3.9 & 226 & 208 \\ 
  & 2004-10-18 & 1.29 & 8.5 & 245 & 213 \\ 
  & 2005-05-26 & 1.11 & 4.9 & 236 & 217 \\ 
  & 2005-09-23 & 0.98 & 4.0 & 214 & 219 \\ 
  & 2005-11-07 & 0.90 & 4.5 & 215 & 220 \\ 
  & 2006-12-01 & 0.60 & 3.8 & 208 & 221 \\ 
  & 2007-03-28 & 0.65 & 3.2 & 209 & 220 \\ 
  & 2007-08-16 & 0.51 & 1.5 & 229 & 220 \\ 
  & 2008-06-25 & 0.48 & 4.4 & 223 & 219 \\ 
  & 2008-09-12 & 0.54 & 2.9 & 217 & 216 \\ 
  & 2008-12-05 & 0.58 & 3.4 & 212 & 218 \\ 
  & 2009-05-02 & 0.81 & 3.0 & 198 & 219 \\ 
  & 2010-01-16 & 0.83 & 5.8 & 207 & 218 \\ 
  & 2010-09-29 & 1.19 & 4.1 & 179 & 208 \\ 
  & 2011-06-06 & 0.95 & 4.4 & 192 & 216 \\ 
  & 2012-01-02 & 0.76 & 1.7 & 182 & 212 \\ 
  & 2012-07-12 & 1.88 & 1.3 & 204 & 209 \\ 
  & 2013-03-31 & 2.80 & 1.0 & 91 & 212 \\ 
  & 2014-01-11 & 2.87 & 8.4 & 148 & 212 \\ 
  & 2014-06-05 & 1.81 & 0.6 & 151 & 204 \\ 
  & 2014-12-12 & 1.37 & 3.8 & 158 & 209 \\ 
  & 2015-08-11 & 0.72 & 0.2 & 220 & 212 \\ 
  & 2016-05-23 & 0.86 & 2.5 & 168 & 214 \\ 
  & 2016-06-16 & 0.88 & 2.0 & 172 & 214 \\ 
  & 2016-08-09 & 0.72 & 1.0 & 168 & 215 \\ 
  & 2016-10-29 & 0.81 & 3.2 & 175 & 215 \\ 
  & 2016-12-26 & 0.83 & 2.5 & 176 & 215 \\ 
2157+102 & 2014-03-30 & 0.17 & 7.2 & 42 & 45 \\ 
  & 2014-07-31 & 0.20 & 7.6 & 60 & 51 \\ 
  & 2015-01-18 & 0.19 & 8.4 & 39 & 37 \\ 
  & 2015-08-11 & 0.20 & 2.8 & 44 & 49 \\ 
  & 2015-11-25 & 0.17 & 3.8 & 55 & 48 \\ 
  & 2016-06-09 & 0.22 & 4.6 & 55 & 49 \\ 
2200+420 & 1997-04-06 & 1.20 & 2.1 & 219 & 195 \\ 
  & 1997-08-10 & 1.45 & 1.4 & 263 & 194 \\ 
  & 1998-01-03 & 1.48 & 0.7 & 189 & 193 \\ 
  & 1999-05-16 & 1.34 & 2.0 & 208 & 208 \\ 
  & 1999-07-24 & 1.97 & 0.9 & 249 & 205 \\ 
  & 1999-09-12 & 1.76 & 0.9 & 245 & 208 \\ 
  & 1999-10-16 & 2.05 & 1.8 & 221 & 210 \\ 
  & 1999-12-23 & 3.37 & 0.8 & 243 & 202 \\ 
  & 2000-01-05 & 3.30 & 0.6 & 243 & 206 \\ 
  & 2000-04-22 & 3.07 & 5.5 & 152 & 200 \\ 
  & 2000-06-27 & 1.83 & 2.6 & 150 & 190 \\ 
  & 2000-06-29 & 1.80 & 2.1 & 161 & 188 \\ 
  & 2001-03-23 & 1.24 & 0.6 & 172 & 196 \\ 
  & 2001-06-30 & 1.41 & 2.0 & 208 & 205 \\ 
  & 2001-08-06 & 1.62 & 1.2 & 159 & 205 \\ 
  & 2001-11-02 & 2.09 & 2.5 & 190 & 202 \\ 
  & 2002-01-07 & 1.56 & 0.9 & 176 & 200 \\ 
  & 2002-06-15 & 1.10 & 2.4 & 199 & 195 \\ 
  & 2002-12-13 & 1.56 & 1.8 & 170 & 199 \\ 
  & 2003-02-05 & 0.89 & 1.5 & 223 & 194 \\ 
  & 2003-08-23 & 2.21 & 2.9 & 265 & 202 \\ 
  & 2003-08-28 & 2.19 & 2.1 & 259 & 203 \\ 
  & 2003-10-27 & 1.54 & 0.7 & 243 & 199 \\ 
  & 2004-05-29 & 2.00 & 0.9 & 106 & 190 \\ 
  & 2004-06-11 & 1.87 & 1.5 & 237 & 187 \\ 
  & 2004-09-10 & 1.99 & 0.5 & 238 & 190 \\ 
  & 2004-10-18 & 2.20 & 0.9 & 207 & 193 \\ 
  & 2005-09-16 & 3.11 & 7.5 & 163 & 179 \\ 
  & 2005-09-23 & 3.21 & 6.3 & 166 & 180 \\ 
  & 2006-04-05 & 2.64 & 4.7 & 178 & 180 \\ 
  & 2006-11-10 & 1.26 & 2.8 & 239 & 184 \\ 
  & 2007-02-05 & 2.08 & 6.0 & 196 & 191 \\ 
  & 2007-03-28 & 2.59 & 3.4 & 194 & 186 \\ 
  & 2007-06-10 & 2.42 & 5.4 & 193 & 190 \\ 
  & 2007-09-06 & 2.06 & 5.7 & 196 & 190 \\ 
  & 2008-01-12 & 1.96 & 6.2 & 197 & 189 \\ 
  & 2008-05-01 & 1.43 & 3.2 & 229 & 185 \\ 
  & 2008-06-25 & 1.62 & 7.0 & 196 & 188 \\ 
  & 2008-07-05 & 1.35 & 5.5 & 188 & 188 \\ 
  & 2008-07-17 & 1.50 & 6.7 & 190 & 188 \\ 
  & 2008-07-30 & 1.69 & 7.9 & 190 & 189 \\ 
  & 2008-08-25 & 1.57 & 8.4 & 193 & 188 \\ 
  & 2008-09-02 & 1.62 & 7.0 & 195 & 186 \\ 
  & 2008-11-19 & 1.72 & 6.1 & 196 & 187 \\ 
  & 2009-01-07 & 1.53 & 6.6 & 194 & 193 \\ 
  & 2009-02-25 & 1.55 & 6.6 & 189 & 194 \\ 
  & 2009-05-02 & 2.50 & 5.8 & 192 & 195 \\ 
  & 2009-06-15 & 2.82 & 8.1 & 193 & 194 \\ 
  & 2009-07-23 & 2.09 & 7.7 & 191 & 195 \\ 
  & 2009-09-22 & 2.39 & 6.9 & 182 & 196 \\ 
  & 2009-12-03 & 2.15 & 7.1 & 190 & 189 \\ 
  & 2009-12-17 & 1.76 & 5.1 & 193 & 189 \\ 
  & 2010-01-18 & 2.34 & 7.0 & 177 & 194 \\ 
  & 2010-02-21 & 2.96 & 7.4 & 174 & 192 \\ 
  & 2010-06-19 & 3.40 & 6.2 & 190 & 186 \\ 
  & 2010-06-27 & 3.74 & 6.6 & 193 & 186 \\ 
  & 2010-08-27 & 3.75 & 11.4 & 183 & 188 \\ 
  & 2010-09-29 & 2.96 & 8.2 & 181 & 186 \\ 
  & 2010-11-04 & 3.10 & 8.9 & 182 & 189 \\ 
  & 2010-11-29 & 3.10 & 10.9 & 180 & 189 \\ 
  & 2010-12-24 & 2.43 & 9.2 & 181 & 187 \\ 
  & 2011-02-20 & 2.45 & 3.9 & 184 & 186 \\ 
  & 2011-02-27 & 2.30 & 4.3 & 182 & 187 \\ 
  & 2011-04-11 & 2.29 & 6.3 & 180 & 189 \\ 
  & 2011-05-26 & 2.81 & 6.5 & 177 & 187 \\ 
  & 2011-06-24 & 2.41 & 5.3 & 178 & 190 \\ 
  & 2011-08-15 & 2.37 & 4.6 & 197 & 189 \\ 
  & 2011-09-12 & 2.88 & 6.8 & 186 & 185 \\ 
  & 2011-12-29 & 5.17 & 8.3 & 188 & 192 \\ 
  & 2012-01-02 & 5.05 & 7.7 & 185 & 192 \\ 
  & 2012-01-14 & 4.61 & 7.9 & 186 & 192 \\ 
  & 2012-03-04 & 4.53 & 6.2 & 184 & 191 \\ 
  & 2012-03-27 & 4.34 & 6.9 & 181 & 187 \\ 
  & 2012-04-29 & 3.89 & 6.8 & 185 & 186 \\ 
  & 2012-05-24 & 4.10 & 6.6 & 190 & 187 \\ 
  & 2012-06-25 & 4.28 & 7.8 & 185 & 188 \\ 
  & 2012-07-12 & 4.05 & 9.2 & 184 & 186 \\ 
  & 2012-09-02 & 5.27 & 6.7 & 177 & 188 \\ 
  & 2012-11-02 & 5.80 & 5.1 & 182 & 191 \\ 
  & 2012-11-21 & 9.70 & 4.5 & 178 & 191 \\ 
  & 2012-11-28 & 8.59 & 7.6 & 179 & 193 \\ 
  & 2012-12-10 & 6.81 & 8.5 & 185 & 189 \\ 
  & 2012-12-23 & 5.82 & 7.6 & 176 & 190 \\ 
  & 2013-01-21 & 6.04 & 3.9 & 163 & 187 \\ 
  & 2013-02-10 & 3.78 & 5.8 & 168 & 185 \\ 
  & 2013-03-31 & 6.01 & 7.2 & 171 & 187 \\ 
  & 2013-05-05 & 5.00 & 6.8 & 176 & 185 \\ 
  & 2013-06-02 & 3.94 & 2.2 & 194 & 184 \\ 
  & 2013-07-08 & 3.92 & 4.6 & 180 & 197 \\ 
  & 2013-07-22 & 3.80 & 1.9 & 196 & 183 \\ 
  & 2013-07-30 & 3.36 & 2.1 & 211 & 184 \\ 
  & 2013-08-12 & 3.51 & 0.7 & 185 & 187 \\ 
  & 2013-08-20 & 3.56 & 2.1 & 222 & 188 \\ 
  & 2013-12-15 & 4.18 & 2.4 & 160 & 191 \\ 
  & 2014-01-11 & 3.96 & 1.0 & 152 & 188 \\ 
  & 2014-01-25 & 3.03 & 1.1 & 130 & 189 \\ 
  & 2014-02-08 & 2.48 & 1.4 & 127 & 187 \\ 
  & 2014-02-27 & 2.18 & 1.0 & 148 & 178 \\ 
  & 2014-03-30 & 2.52 & 1.5 & 136 & 181 \\ 
  & 2014-05-12 & 4.08 & 2.3 & 198 & 179 \\ 
  & 2014-06-30 & 2.11 & 3.5 & 188 & 173 \\ 
  & 2014-08-28 & 1.54 & 2.3 & 185 & 187 \\ 
  & 2014-09-01 & 1.78 & 1.9 & 177 & 187 \\ 
  & 2014-11-17 & 2.87 & 5.3 & 179 & 186 \\ 
  & 2014-12-12 & 2.38 & 3.5 & 183 & 184 \\ 
  & 2014-12-15 & 2.34 & 3.5 & 182 & 183 \\ 
  & 2015-02-20 & 1.50 & 1.1 & 177 & 186 \\ 
  & 2015-05-18 & 2.18 & 2.8 & 186 & 183 \\ 
  & 2015-06-18 & 2.16 & 2.6 & 179 & 181 \\ 
  & 2015-07-20 & 2.06 & 3.5 & 185 & 185 \\ 
  & 2015-09-06 & 1.97 & 1.9 & 185 & 186 \\ 
  & 2015-10-02 & 1.95 & 1.7 & 201 & 185 \\ 
  & 2015-12-19 & 1.35 & 0.9 & 215 & 188 \\ 
  & 2016-01-16 & 1.16 & 2.9 & 99 & 191 \\ 
  & 2016-01-22 & 1.15 & 3.2 & 97 & 190 \\ 
  & 2016-05-23 & 1.13 & 0.9 & 234 & 185 \\ 
  & 2016-06-03 & 1.08 & 0.7 & 178 & 183 \\ 
  & 2016-06-16 & 1.07 & 1.1 & 227 & 184 \\ 
  & 2016-07-16 & 1.11 & 2.5 & 140 & 183 \\ 
  & 2016-08-09 & 1.05 & 1.0 & 190 & 183 \\ 
  & 2016-09-17 & 1.16 & 0.3 & 214 & 182 \\ 
  & 2016-09-26 & 1.14 & 2.4 & 197 & 183 \\ 
  & 2016-10-29 & 1.63 & 2.2 & 211 & 182 \\ 
  & 2016-11-06 & 1.65 & 2.8 & 203 & 182 \\ 
  & 2016-11-12 & 1.74 & 3.1 & 204 & 183 \\ 
  & 2016-11-18 & 1.67 & 3.1 & 203 & 182 \\ 
  & 2016-12-10 & 1.48 & 4.4 & 195 & 184 \\ 
  & 2016-12-26 & 1.94 & 2.0 & 189 & 184 \\ 
2201+171 & 2003-06-15 & 1.69 & 1.9 & $-$7 & 49 \\ 
  & 2005-05-26 & 0.89 & 0.7 & 30 & 47 \\ 
  & 2005-09-19 & 1.20 & 2.5 & 60 & 43 \\ 
  & 2005-12-22 & 1.34 & 7.4 & 64 & 65 \\ 
  & 2006-05-24 & 0.95 & 5.1 & 65 & 59 \\ 
  & 2007-03-02 & 0.88 & 3.0 & 44 & 51 \\ 
  & 2007-07-03 & 0.98 & 1.3 & 4 & 48 \\ 
  & 2009-01-07 & 0.82 & 2.7 & 29 & 58 \\ 
  & 2009-03-25 & 0.73 & 3.7 & 39 & 59 \\ 
  & 2009-07-05 & 0.86 & 0.9 & $-$44 & 57 \\ 
  & 2009-12-17 & 0.78 & 4.1 & 4 & 56 \\ 
  & 2010-08-27 & 0.85 & 2.4 & 0.6 & 49 \\ 
  & 2011-07-24 & 1.32 & 0.7 & 20 & 49 \\ 
  & 2012-03-27 & 1.02 & 3.7 & 17 & 43 \\ 
2201+315 & 2002-11-23 & 1.50 & 1.5 & 228 & 215 \\ 
  & 2004-04-10 & 1.43 & 1.5 & 266 & 214 \\ 
  & 2005-04-21 & 1.28 & 0.8 & 246 & 209 \\ 
  & 2005-09-05 & 1.48 & 1.1 & 235 & 216 \\ 
  & 2005-11-07 & 1.38 & 2.1 & 225 & 217 \\ 
  & 2006-10-06 & 1.37 & 1.4 & 256 & 223 \\ 
  & 2008-08-06 & 1.88 & 2.2 & 230 & 222 \\ 
  & 2009-02-25 & 1.13 & 0.9 & 122 & 208 \\ 
  & 2009-08-19 & 1.43 & 0.9 & 170 & 198 \\ 
  & 2010-06-19 & 1.80 & 0.6 & 108 & 198 \\ 
  & 2010-06-27 & 1.79 & 0.5 & 106 & 199 \\ 
  & 2010-12-24 & 1.80 & 1.0 & 144 & 199 \\ 
  & 2011-07-15 & 1.80 & 1.0 & 180 & 205 \\ 
  & 2011-12-29 & 1.89 & 0.3 & 102 & 203 \\ 
  & 2012-05-24 & 1.19 & 1.5 & 152 & 203 \\ 
  & 2012-11-02 & 0.99 & 2.3 & 133 & 202 \\ 
  & 2013-03-31 & 1.30 & 1.5 & 145 & 202 \\ 
  & 2013-07-30 & 1.11 & 0.6 & 137 & 196 \\ 
  & 2014-02-27 & 1.37 & 1.1 & 95 & 200 \\ 
  & 2014-11-17 & 1.18 & 1.0 & 150 & 198 \\ 
  & 2015-07-20 & 1.28 & 2.4 & 186 & 199 \\ 
  & 2016-01-16 & 1.41 & 0.9 & 153 & 195 \\ 
  & 2016-06-09 & 0.89 & 0.3 & 100 & 196 \\ 
  & 2016-10-29 & 0.95 & 1.0 & 120 & 197 \\ 
2209+236 & 2003-03-01 & 0.56 & 10.1 & 38 & 32 \\ 
  & 2004-09-11 & 0.71 & 2.1 & 123 & 38 \\ 
  & 2005-05-13 & 1.36 & 5.6 & 93 & 42 \\ 
  & 2005-06-15 & 1.64 & 4.3 & 65 & 37 \\ 
  & 2005-10-29 & 1.65 & 2.8 & 51 & 37 \\ 
  & 2006-12-01 & 0.92 & 4.4 & 48 & 36 \\ 
  & 2007-08-09 & 0.73 & 2.8 & 46 & 33 \\ 
  & 2009-05-28 & 0.72 & 3.3 & 46 & 29 \\ 
  & 2009-10-27 & 0.67 & 4.0 & 23 & 26 \\ 
  & 2012-11-21 & 0.53 & 2.1 & 71 & 33 \\ 
  & 2012-12-23 & 0.50 & 3.9 & 45 & 45 \\ 
2216+178 & 2013-12-15 & 0.15 & 1.0 & $-$25 & 55 \\ 
  & 2014-02-14 & 0.20 & 4.3 & 19 & 60 \\ 
  & 2014-03-30 & 0.18 & 1.1 & 19 & 50 \\ 
  & 2014-11-17 & 0.20 & 2.2 & $-$24 & 64 \\ 
  & 2015-06-16 & 0.30 & 0.4 & 117 & 60 \\ 
  & 2015-09-06 & 0.46 & 1.5 & 81 & 58 \\ 
  & 2016-07-16 & 0.26 & 0.8 & 61 & 55 \\ 
2216$-$038 & 2002-05-31 & 1.82 & 2.2 & 115 & 190 \\ 
  & 2003-06-15 & 1.64 & 3.0 & 137 & 187 \\ 
  & 2005-02-05 & 2.74 & 3.4 & 178 & 192 \\ 
  & 2005-09-05 & 1.94 & 2.3 & 187 & 187 \\ 
  & 2005-09-19 & 1.85 & 2.3 & 186 & 196 \\ 
  & 2005-11-17 & 1.62 & 3.3 & 193 & 183 \\ 
  & 2006-08-09 & 0.77 & 1.3 & 184 & 208 \\ 
  & 2009-03-25 & 0.98 & 1.2 & 157 & 201 \\ 
  & 2011-06-06 & 0.82 & 2.0 & 148 & 204 \\ 
  & 2012-08-03 & 0.74 & 4.0 & 176 & 201 \\ 
  & 2012-11-28 & 0.60 & 4.4 & 169 & 203 \\ 
  & 2013-06-02 & 0.59 & 2.6 & 169 & 200 \\ 
2223+210 & 2010-10-15 & 1.04 & 0.9 & 220 & 245 \\ 
  & 2011-03-05 & 1.23 & 1.0 & 199 & 236 \\ 
  & 2012-01-14 & 0.61 & 1.8 & 170 & 244 \\ 
  & 2012-11-21 & 0.34 & 1.3 & 126 & 248 \\ 
  & 2013-02-10 & 0.39 & 1.5 & 148 & 243 \\ 
2223$-$052 & 1999-07-24 & 6.03 & 2.0 & 194 & 83 \\ 
  & 1999-10-16 & 5.72 & 2.8 & 187 & 66 \\ 
  & 1999-12-23 & 5.40 & 2.2 & 45 & 86 \\ 
  & 1999-12-27 & 5.34 & 2.5 & 52 & 74 \\ 
  & 2001-06-30 & 4.27 & 4.1 & 143 & 65 \\ 
  & 2001-11-02 & 4.74 & 4.3 & 148 & 94 \\ 
  & 2002-01-07 & 4.59 & 4.9 & 142 & 63 \\ 
  & 2002-10-09 & 3.36 & 3.3 & 142 & 74 \\ 
  & 2003-08-28 & 2.35 & 0.7 & 159 & 87 \\ 
  & 2004-08-09 & 2.76 & 1.5 & 153 & 99 \\ 
  & 2004-12-02 & 3.52 & 2.3 & 183 & 97 \\ 
  & 2006-10-06 & 4.06 & 2.8 & 15 & 91 \\ 
  & 2007-09-06 & 4.61 & 2.1 & 188 & 84 \\ 
  & 2008-08-06 & 6.18 & 2.9 & 26 & 89 \\ 
  & 2009-05-02 & 5.74 & 2.5 & 33 & 102 \\ 
  & 2010-02-11 & 5.43 & 2.0 & 83 & 97 \\ 
  & 2010-09-27 & 3.48 & 1.7 & 90 & 93 \\ 
  & 2011-06-06 & 2.22 & 2.8 & 116 & 95 \\ 
  & 2011-12-12 & 1.53 & 4.7 & 125 & 120 \\ 
  & 2012-08-03 & 1.36 & 4.7 & 126 & 114 \\ 
  & 2012-11-28 & 1.27 & 6.3 & 120 & 113 \\ 
  & 2013-06-02 & 1.21 & 5.9 & 99 & 114 \\ 
2227$-$088 & 2003-03-29 & 1.75 & 0.3 & 204 & 330 \\ 
  & 2005-01-06 & 1.06 & 2.7 & 183 & 332 \\ 
  & 2005-06-03 & 0.86 & 2.2 & 181 & 343 \\ 
  & 2005-11-07 & 1.51 & 0.6 & 180 & 323 \\ 
  & 2006-07-07 & 1.28 & 2.8 & 155 & 333 \\ 
  & 2008-09-12 & 2.70 & 1.8 & 159 & 320 \\ 
  & 2009-01-30 & 2.29 & 2.0 & 134 & 315 \\ 
  & 2009-06-03 & 2.23 & 1.5 & 172 & 323 \\ 
  & 2009-07-23 & 2.14 & 1.8 & 220 & 341 \\ 
  & 2010-02-11 & 1.56 & 1.0 & 144 & 335 \\ 
  & 2011-05-21 & 2.62 & 0.3 & 234 & 337 \\ 
  & 2012-01-02 & 2.18 & 0.9 & 106 & 337 \\ 
  & 2012-09-27 & 0.88 & 0.6 & 217 & 340 \\ 
2230+114 & 1998-08-03 & 3.37 & 1.5 & 63 & 143 \\ 
  & 2002-10-09 & 2.20 & 1.7 & 129 & 126 \\ 
  & 2004-04-10 & 0.97 & 1.0 & 133 & 132 \\ 
  & 2004-11-01 & 1.28 & 1.2 & 70 & 130 \\ 
  & 2005-02-05 & 1.79 & 1.1 & 123 & 130 \\ 
  & 2005-05-19 & 2.18 & 2.2 & 106 & 129 \\ 
  & 2005-07-14 & 2.17 & 0.4 & 112 & 129 \\ 
  & 2005-09-01 & 1.82 & 0.8 & 74 & 132 \\ 
  & 2005-09-19 & 1.89 & 0.8 & 72 & 131 \\ 
  & 2005-12-04 & 2.64 & 0.1 & 173 & 131 \\ 
  & 2005-12-22 & 3.71 & 0.5 & 146 & 133 \\ 
  & 2006-02-12 & 4.17 & 3.0 & 161 & 134 \\ 
  & 2007-01-06 & 1.13 & 2.5 & 198 & 137 \\ 
  & 2007-08-24 & 2.21 & 0.6 & 83 & 133 \\ 
  & 2008-08-25 & 3.29 & 0.7 & 91 & 139 \\ 
  & 2008-12-07 & 2.66 & 1.1 & 90 & 137 \\ 
  & 2009-03-25 & 2.65 & 1.7 & 80 & 139 \\ 
  & 2010-02-11 & 3.10 & 4.4 & 85 & 136 \\ 
  & 2010-10-25 & 1.58 & 2.0 & 86 & 131 \\ 
  & 2011-05-26 & 0.92 & 3.0 & 74 & 137 \\ 
  & 2011-06-24 & 0.94 & 3.3 & 69 & 131 \\ 
  & 2011-07-09 & 0.93 & 3.5 & 74 & 137 \\ 
  & 2012-03-04 & 0.83 & 1.8 & 92 & 136 \\ 
  & 2012-12-10 & 1.65 & 1.1 & 202 & 135 \\ 
  & 2013-02-10 & 1.92 & 1.2 & 204 & 133 \\ 
  & 2013-07-08 & 1.72 & 1.5 & 85 & 132 \\ 
  & 2014-05-03 & 1.50 & 0.3 & 79 & 133 \\ 
  & 2014-05-10 & 1.52 & 0.7 & 95 & 132 \\ 
2233$-$148 & 2009-12-26 & 0.36 & 7.4 & 84 & 110 \\ 
  & 2010-06-19 & 0.54 & 8.0 & 98 & 114 \\ 
  & 2010-12-24 & 0.29 & 1.8 & 96 & 105 \\ 
  & 2011-09-12 & 0.62 & 3.0 & 85 & 115 \\ 
  & 2012-05-24 & 0.95 & 7.7 & 114 & 110 \\ 
  & 2012-07-12 & 0.66 & 9.1 & 121 & 103 \\ 
  & 2012-12-10 & 0.80 & 1.8 & 165 & 108 \\ 
  & 2016-09-17 & 0.47 & 3.8 & 107 & 105 \\ 
2234+282 & 2009-12-26 & 0.74 & 3.6 & 38 & 42 \\ 
  & 2010-08-06 & 0.79 & 2.0 & $-$24 & 41 \\ 
  & 2010-11-20 & 0.61 & 0.9 & 55 & 44 \\ 
  & 2011-05-26 & 0.54 & 1.2 & 111 & 40 \\ 
  & 2012-01-02 & 0.69 & 2.0 & 83 & 40 \\ 
  & 2012-08-03 & 1.10 & 1.9 & 109 & 36 \\ 
  & 2013-02-28 & 0.95 & 0.9 & 116 & 36 \\ 
  & 2013-07-22 & 1.23 & 2.6 & 122 & 30 \\ 
  & 2014-01-11 & 0.82 & 1.2 & $-$14 & 30 \\ 
  & 2014-09-01 & 0.94 & 2.4 & 73 & 32 \\ 
  & 2014-12-12 & 1.14 & 0.7 & $-$29 & 38 \\ 
  & 2015-07-20 & 1.11 & 3.5 & $-$6 & 36 \\ 
  & 2015-12-19 & 0.65 & 0.5 & 11 & 37 \\ 
  & 2016-06-03 & 1.01 & 2.9 & 96 & 37 \\ 
  & 2016-10-29 & 1.06 & 0.6 & 17 & 35 \\ 
  & 2016-12-26 & 1.58 & 3.1 & $-$15 & 34 \\ 
2241+406 & 2011-08-26 & 0.20 & 1.7 & 66 & 143 \\ 
  & 2011-10-03 & 0.19 & 0.3 & 41 & 135 \\ 
  & 2012-03-27 & 0.32 & 1.1 & 166 & 136 \\ 
  & 2012-11-02 & 0.29 & 1.2 & 109 & 137 \\ 
  & 2013-01-21 & 0.22 & 1.5 & 178 & 137 \\ 
  & 2013-08-12 & 0.37 & 2.7 & 212 & 135 \\ 
2243$-$123 & 2002-10-09 & 0.97 & 1.3 & $-$7 & 358 \\ 
  & 2004-02-11 & 0.71 & 1.5 & 90 & 360 \\ 
  & 2004-10-18 & 0.75 & 2.7 & $-$77 & 0 \\ 
  & 2005-01-06 & 0.93 & 1.1 & $-$65 & 0 \\ 
  & 2005-09-23 & 1.85 & 0.6 & 77 & 0 \\ 
  & 2006-09-06 & 1.98 & 3.5 & $-$80 & 1 \\ 
  & 2007-08-09 & 1.54 & 3.8 & $-$67 & 2 \\ 
  & 2009-06-15 & 1.35 & 2.3 & $-$56 & 6 \\ 
  & 2011-10-03 & 1.65 & 1.1 & 82 & 9 \\ 
2247$-$283 & 2009-06-03 & 0.44 & 2.1 & 203 & 158\tablenotemark{a} \\ 
  & 2009-08-19 & 0.44 & 1.3 & 168 & 155 \\ 
  & 2010-07-12 & 0.39 & 4.0 & 143 & 166 \\ 
  & 2010-11-13 & 0.35 & 5.6 & 133 & 161 \\ 
  & 2011-02-27 & 0.42 & 5.9 & 132 & 166 \\ 
  & 2011-08-26 & 0.56 & 3.7 & 161 & 165 \\ 
  & 2011-10-03 & 0.49 & 0.8 & 149 & 158 \\ 
  & 2012-03-04 & 0.54 & 5.1 & 141 & 166 \\ 
  & 2012-08-03 & 0.37 & 3.6 & 138 & 160 \\ 
  & 2012-11-11 & 0.49 & 3.1 & 130 & 156 \\ 
  & 2013-03-31 & 0.66 & 1.6 & 200 & 166 \\ 
2251+158 & 1998-01-03 & 2.00 & 2.2 & 207 & 284 \\ 
  & 1998-11-23 & 2.42 & 0.8 & 237 & 281 \\ 
  & 1999-05-16 & 1.35 & 1.4 & 116 & 281 \\ 
  & 2000-06-27 & 4.33 & 0.6 & 141 & 282 \\ 
  & 2000-06-29 & 4.51 & 0.6 & 144 & 275 \\ 
  & 2001-03-23 & 2.23 & 1.3 & 182 & 274 \\ 
  & 2001-08-09 & 1.97 & 0.8 & 110 & 274 \\ 
  & 2003-03-29 & 3.18 & 1.2 & 130 & 267 \\ 
  & 2003-08-27 & 2.72 & 2.6 & 164 & 263 \\ 
  & 2004-04-24 & 1.88 & 2.5 & 180 & 257 \\ 
  & 2004-06-11 & 1.51 & 3.3 & 172 & 262 \\ 
  & 2004-08-12 & 2.15 & 2.1 & 177 & 261 \\ 
  & 2005-04-21 & 2.80 & 2.9 & 148 & 264 \\ 
  & 2005-05-19 & 2.56 & 0.9 & 136 & 268 \\ 
  & 2005-06-05 & 2.19 & 2.1 & 132 & 270 \\ 
  & 2005-07-14 & 2.64 & 0.5 & 133 & 270 \\ 
  & 2005-09-01 & 2.74 & 2.4 & 134 & 266 \\ 
  & 2005-09-05 & 2.86 & 4.7 & 139 & 267 \\ 
  & 2005-09-16 & 2.87 & 4.1 & 140 & 267 \\ 
  & 2005-12-04 & 3.88 & 0.06 & 158 & 268 \\ 
  & 2006-03-09 & 7.38 & 3.5 & 167 & 270 \\ 
  & 2006-06-15 & 3.82 & 1.5 & 189 & 267 \\ 
  & 2007-04-18 & 1.70 & 1.3 & 149 & 266 \\ 
  & 2007-08-09 & 2.59 & 1.1 & 157 & 267 \\ 
  & 2008-06-25 & 6.95 & 1.3 & 100 & 265 \\ 
  & 2008-07-17 & 7.99 & 0.9 & 135 & 265 \\ 
  & 2008-07-30 & 8.63 & 0.9 & 135 & 266 \\ 
  & 2008-08-06 & 8.98 & 0.9 & 131 & 267 \\ 
  & 2008-10-03 & 11.46 & 0.5 & 217 & 267 \\ 
  & 2008-12-07 & 8.28 & 1.0 & 217 & 260 \\ 
  & 2009-02-25 & 6.09 & 2.2 & 197 & 264 \\ 
  & 2009-06-25 & 3.14 & 2.2 & 151 & 265 \\ 
  & 2009-09-22 & 2.73 & 2.5 & 152 & 269 \\ 
  & 2009-12-03 & 5.30 & 2.0 & 181 & 262 \\ 
  & 2010-01-18 & 8.53 & 3.4 & 185 & 259 \\ 
  & 2010-02-21 & 12.08 & 1.8 & 187 & 260 \\ 
  & 2010-06-19 & 19.30 & 1.4 & 200 & 261 \\ 
  & 2010-08-27 & 20.53 & 1.0 & 181 & 261 \\ 
  & 2010-09-27 & 18.72 & 1.1 & 180 & 262 \\ 
  & 2010-11-20 & 18.01 & 1.6 & 187 & 260 \\ 
  & 2011-04-11 & 12.87 & 0.8 & 95 & 263 \\ 
  & 2011-06-24 & 9.94 & 3.2 & 91 & 265 \\ 
  & 2011-07-09 & 10.83 & 4.3 & 92 & 258 \\ 
  & 2011-09-12 & 6.60 & 3.0 & 264 & 266 \\ 
  & 2012-01-14 & 3.79 & 3.4 & 94 & 266 \\ 
  & 2012-04-29 & 2.50 & 4.3 & 97 & 266 \\ 
  & 2012-09-27 & 2.02 & 5.8 & 97 & 260 \\ 
  & 2012-11-28 & 1.16 & 5.6 & 103 & 266 \\ 
  & 2013-02-28 & 1.10 & 4.8 & 104 & 265 \\ 
  & 2013-07-08 & 1.01 & 0.7 & 111 & 270 \\ 
  & 2013-07-22 & 1.51 & 1.4 & 121 & 271 \\ 
  & 2014-01-25 & 3.73 & 0.3 & 108 & 258 \\ 
  & 2014-02-27 & 4.70 & 0.2 & 251 & 260 \\ 
  & 2014-05-10 & 7.44 & 0.5 & 103 & 264 \\ 
  & 2014-06-05 & 9.03 & 0.04 & 115 & 258 \\ 
  & 2014-07-31 & 9.49 & 1.5 & 141 & 258 \\ 
  & 2015-01-18 & 13.37 & 1.4 & 150 & 270 \\ 
  & 2015-08-11 & 8.87 & 0.7 & 110 & 274 \\ 
  & 2016-01-16 & 5.56 & 0.7 & 143 & 266 \\ 
  & 2016-06-09 & 6.79 & 0.7 & 129 & 267 \\ 
  & 2016-08-09 & 6.98 & 0.8 & 124 & 266 \\ 
  & 2016-11-18 & 6.19 & 0.4 & 267 & 269 \\ 
2254+074 & 1997-02-09 & 0.33 & 2.2 & 225 & 235 \\ 
  & 2006-04-28 & 0.27 & 1.2 & 224 & 231 \\ 
  & 2007-01-06 & 0.25 & 0.8 & 229 & 229 \\ 
  & 2007-04-18 & 0.29 & 0.8 & 226 & 229 \\ 
  & 2007-08-24 & 0.44 & 1.2 & 188 & 230 \\ 
  & 2008-11-19 & 0.20 & 0.7 & 228 & 229 \\ 
  & 2009-06-15 & 0.22 & 0.5 & 187 & 230 \\ 
  & 2010-02-11 & 0.42 & 0.8 & 214 & 228 \\ 
  & 2013-02-28 & 0.64 & 0.9 & 216 & 234 \\ 
2255$-$282 & 2009-12-26 & 2.28 & 1.2 & 160 & 228 \\ 
  & 2010-09-29 & 2.28 & 2.7 & 153 & 213 \\ 
  & 2011-02-27 & 2.99 & 1.4 & 160 & 266 \\ 
  & 2011-07-15 & 2.73 & 3.4 & 149 & 236 \\ 
  & 2012-02-06 & 3.94 & 3.0 & 131 & 257 \\ 
  & 2012-09-02 & 4.67 & 1.5 & 129 & 208 \\ 
  & 2013-07-30 & 2.32 & 5.5 & 145 & 221 \\ 
2308+341 & 2009-08-19 & 0.40 & 2.4 & $-$73 & 7 \\ 
  & 2010-03-10 & 0.74 & 0.6 & 7 & 11 \\ 
  & 2010-09-17 & 0.58 & 3.3 & $-$39 & 10 \\ 
  & 2010-11-13 & 0.65 & 3.6 & $-$45 & 8 \\ 
  & 2011-02-20 & 0.87 & 2.6 & $-$38 & 8 \\ 
  & 2011-08-15 & 0.66 & 3.2 & $-$61 & 10 \\ 
  & 2013-07-30 & 0.42 & 1.6 & $-$44 & 4 \\ 
2319+317 & 2010-11-20 & 0.34 & 2.5 & 194 & 223 \\ 
  & 2011-03-05 & 0.31 & 4.1 & 181 & 213 \\ 
  & 2011-08-15 & 0.26 & 3.1 & 161 & 206 \\ 
  & 2012-01-02 & 0.30 & 2.9 & 147 & 203 \\ 
  & 2012-03-27 & 0.28 & 1.5 & 104 & 194 \\ 
  & 2012-08-03 & 0.27 & 3.1 & 154 & 187 \\ 
  & 2012-11-11 & 0.23 & 1.3 & 139 & 181 \\ 
  & 2012-12-10 & 0.26 & 0.5 & 194 & 185 \\ 
  & 2013-01-21 & 0.26 & $<$0.2 & \nodata & 179 \\ 
  & 2013-02-10 & 0.34 & 1.3 & 106 & 178 \\ 
2320$-$035 & 2006-04-05 & 0.82 & 1.4 & 182 & 334 \\ 
  & 2007-01-06 & 0.70 & 3.4 & 261 & 340 \\ 
  & 2007-04-18 & 0.89 & 2.9 & 96 & 324 \\ 
  & 2007-08-09 & 1.13 & 2.3 & 96 & 332 \\ 
  & 2008-10-03 & 0.93 & 1.8 & 191 & 310 \\ 
  & 2010-10-25 & 0.76 & 3.0 & 156 & 338 \\ 
  & 2011-05-21 & 0.58 & 2.6 & 254 & 337 \\ 
  & 2011-10-03 & 0.88 & 2.2 & 224 & 337 \\ 
  & 2011-12-29 & 1.06 & 3.5 & 190 & 345 \\ 
  & 2012-09-02 & 0.98 & 1.7 & 103 & 327 \\ 
  & 2012-12-23 & 1.10 & 2.6 & 123 & 336 \\ 
2325+093 & 2009-01-30 & 2.29 & 0.2 & 138 & 281\tablenotemark{a} \\ 
  & 2009-06-15 & 1.76 & 1.6 & 92 & 279 \\ 
  & 2009-12-17 & 1.49 & 0.2 & 100 & 278 \\ 
  & 2010-09-27 & 1.31 & 0.4 & 112 & 283 \\ 
  & 2011-05-21 & 0.70 & 0.5 & 91 & 277 \\ 
  & 2013-07-30 & 0.41 & 0.7 & 270 & 274 \\ 
2331+073 & 2002-06-15 & 0.87 & 3.5 & 151 & 234 \\ 
  & 2003-06-15 & 0.73 & 2.0 & 135 & 229 \\ 
  & 2005-03-23 & 0.98 & 3.8 & 118 & 228 \\ 
  & 2005-12-22 & 0.50 & 0.9 & 130 & 245 \\ 
  & 2006-06-15 & 0.42 & 1.1 & 142 & 244 \\ 
  & 2007-06-03 & 0.42 & 1.3 & 143 & 242 \\ 
  & 2008-07-30 & 1.28 & 0.6 & 178 & 230 \\ 
  & 2009-05-28 & 0.76 & 2.1 & 129 & 227 \\ 
  & 2010-08-06 & 0.65 & 2.2 & 138 & 254 \\ 
  & 2011-07-24 & 0.84 & 4.1 & 129 & 248 \\ 
  & 2012-03-04 & 0.75 & 3.1 & 141 & 244 \\ 
  & 2012-09-27 & 0.54 & 2.0 & 109 & 251 \\ 
  & 2012-11-21 & 0.46 & 3.0 & 121 & 248 \\ 
  & 2013-02-28 & 0.42 & 0.2 & 168 & 247 \\ 
2342$-$161 & 2009-07-23 & 0.38 & 3.1 & 197 & 314 \\ 
  & 2010-01-16 & 0.52 & 3.7 & 172 & 312 \\ 
  & 2010-09-27 & 0.52 & 0.7 & 120 & 318 \\ 
  & 2010-11-04 & 0.47 & 2.1 & 224 & 314 \\ 
  & 2011-02-20 & 0.88 & 2.2 & 134 & 318 \\ 
  & 2011-05-26 & 0.85 & 2.6 & 159 & 320 \\ 
  & 2011-08-15 & 1.05 & 5.7 & 164 & 321 \\ 
  & 2011-12-12 & 0.88 & 8.3 & 155 & 316 \\ 
  & 2012-01-14 & 0.82 & 4.6 & 154 & 313 \\ 
  & 2012-07-12 & 0.65 & 1.6 & 213 & 316 \\ 
  & 2012-11-28 & 0.80 & 1.3 & 193 & 322 \\ 
  & 2012-12-23 & 0.81 & 0.4 & 157 & 312 \\ 
2344+514 & 2008-05-30 & 0.10 & $<$2.3 & \nodata & 137 \\ 
  & 2008-10-03 & 0.09 & 1.4 & 87 & 140 \\ 
  & 2009-02-25 & 0.07 & $<$1.0 & \nodata & 140 \\ 
  & 2009-06-03 & 0.08 & $<$0.8 & \nodata & 138 \\ 
  & 2009-07-05 & 0.09 & $<$1.6 & \nodata & 141 \\ 
  & 2009-08-19 & 0.08 & $<$1.5 & \nodata & 143 \\ 
  & 2009-12-10 & 0.09 & $<$0.7 & \nodata & 140 \\ 
  & 2010-09-17 & 0.10 & 1.2 & 106 & 139 \\ 
  & 2010-11-04 & 0.11 & $<$0.8 & \nodata & 139 \\ 
  & 2013-07-22 & 0.09 & $<$1.5 & \nodata & 138 \\ 
2345$-$167 & 2002-10-09 & 1.27 & 1.0 & 94 & 127 \\ 
  & 2004-02-11 & 0.74 & 2.1 & 54 & 122 \\ 
  & 2005-03-05 & 0.89 & 1.4 & 184 & 121 \\ 
  & 2005-07-24 & 0.81 & 2.1 & 208 & 121 \\ 
  & 2006-11-10 & 1.62 & 2.5 & 35 & 122 \\ 
  & 2007-03-28 & 1.37 & 4.6 & 37 & 123 \\ 
  & 2007-07-03 & 1.04 & 3.1 & 199 & 122 \\ 
  & 2008-05-01 & 0.63 & 2.4 & 37 & 122 \\ 
  & 2008-08-06 & 1.06 & 2.7 & 38 & 123 \\ 
  & 2008-11-26 & 1.39 & 0.2 & 200 & 120 \\ 
  & 2009-05-02 & 1.50 & 2.5 & 41 & 120 \\ 
  & 2009-08-19 & 1.52 & 3.1 & 42 & 119 \\ 
  & 2010-01-16 & 1.13 & 1.6 & 205 & 118 \\ 
  & 2010-08-27 & 0.94 & 1.3 & 74 & 123 \\ 
  & 2010-10-15 & 1.24 & 1.9 & 208 & 120 \\ 
  & 2010-12-24 & 1.09 & 2.4 & 36 & 121 \\ 
  & 2011-04-11 & 1.39 & 4.9 & 54 & 126 \\ 
  & 2011-06-06 & 1.19 & 3.7 & 212 & 126 \\ 
  & 2011-10-03 & 1.09 & 4.5 & 36 & 125 \\ 
  & 2011-12-12 & 1.18 & 3.4 & 55 & 124 \\ 
  & 2012-03-27 & 1.16 & 3.1 & 66 & 123 \\ 
  & 2012-11-02 & 1.12 & 1.4 & 49 & 109 \\ 
  & 2013-01-21 & 1.11 & 1.4 & 48 & 113 \\ 
  & 2013-05-05 & 0.86 & 0.3 & 131 & 116 \\ 
  & 2013-08-20 & 0.64 & 0.4 & 78 & 116 \\ 
2351+456 & 2002-05-31 & 1.30 & 2.2 & 207 & 294 \\ 
  & 2003-05-09 & 0.87 & 2.4 & 240 & 299 \\ 
  & 2004-09-11 & 0.74 & 3.5 & 225 & 290 \\ 
  & 2005-06-03 & 0.65 & 2.9 & 231 & 268 \\ 
  & 2006-05-24 & 0.34 & 0.8 & 152 & 262 \\ 
  & 2007-02-05 & 0.48 & 4.1 & 150 & 275 \\ 
  & 2007-08-24 & 0.46 & 1.3 & 136 & 277 \\ 
  & 2007-09-06 & 0.45 & 1.8 & 123 & 276 \\ 
  & 2008-06-25 & 0.40 & 4.0 & 127 & 272 \\ 
  & 2009-01-07 & 0.43 & 2.2 & 138 & 277 \\ 
  & 2009-07-05 & 0.36 & 1.9 & 94 & 273 \\ 
  & 2010-03-10 & 0.25 & 2.1 & 96 & 271 \\ 
  & 2010-11-13 & 0.21 & 2.8 & 264 & 270 \\ 
  & 2011-08-26 & 0.23 & 1.9 & 112 & 270 \\ 
  & 2012-05-24 & 0.29 & 2.9 & 111 & 269 \\ 
  & 2012-11-11 & 0.27 & 4.2 & 93 & 270 \\ 
  & 2013-03-31 & 0.28 & 2.8 & 98 & 272 \\ 
2353+816 & 2011-12-29 & 0.45 & 1.7 & 120 & 329 \\ 
  & 2012-06-25 & 0.37 & 4.1 & 236 & 328 \\ 
  & 2012-11-11 & 0.33 & 1.2 & 149 & 330 \\ 
  & 2013-01-21 & 0.33 & 1.9 & 141 & 325 \\ 
  & 2013-05-05 & 0.39 & 1.5 & 125 & 327 \\ 
  & 2015-11-25 & 0.44 & 1.0 & 120 & 328 \\ 
  & 2016-01-22 & 0.42 & 2.4 & 109 & 327 \\ 
2356+196 & 2003-08-27 & 0.14 & $<$0.8 & \nodata & 221 \\ 
  & 2004-08-12 & 0.14 & $<$0.8 & \nodata & 223 \\ 
  & 2005-06-05 & 0.15 & 2.0 & 214 & 224 \\ 
  & 2006-04-05 & 0.13 & 1.4 & 251 & 220 \\ 
  & 2006-10-06 & 0.16 & $<$0.9 & \nodata & 223 \\ 
  & 2007-06-10 & 0.18 & 0.8 & 160 & 219 \\ 
  & 2007-08-16 & 0.13 & 1.7 & 151 & 222 \\ 
  & 2008-05-01 & 0.13 & 4.0 & 108 & 229 \\ 
  & 2009-06-25 & 0.09 & 1.8 & 104 & 245 \\ 
  & 2011-09-12 & 0.08 & 4.1 & 115 & 243 \\ 
  & 2013-08-12 & 0.04 & 2.4 & 120 & 243 \\ 
\enddata 
\tablecomments{Columns are as follows: (1) B1950 name, (2) observation date, (3) Stokes I intensity in Jy/beam, (4) fractional polarization in \%, (5) electric vector position angle in degrees, (6) inner jet position angle in degrees; unless otherwise noted, measured as the position angle of the closest downstream Gaussian jet component with respect to the core.}
\tablenotetext{\mathrm{a}}{PA measurement method: Flux-weighted position angle average of clean components near the core.}
\end{deluxetable} 


==> anc/table4.tex <==
\startlongtable 
\begin{deluxetable}{ccccccccc} 
\tablecolumns{9} 
\tabletypesize{\scriptsize} 
\tablewidth{0pt}  
\tablecaption{\label{derivedtable} Derived Core Quantities}  
\tablehead{
& \colhead{$m_\mathrm{med}$} & \colhead{$m_\mathrm{max}$} & \colhead{$\mathrm{\textit{m}_{var}}$} & \colhead{$\mathrm{\textit{I}_{med}}$} & \colhead{$\mathrm{\textit{I}_{var}}$} & \colhead{$EVPA_\mathrm{{var}}$} & \colhead{$(EVPA-PA)_\mathrm{{var}}$} & \colhead{$|EVPA-PA|_\mathrm{med}$} \\
\colhead{Source} & \colhead{(\%)} & \colhead{(\%)} & & \colhead{(Jy beam$^{-1}$)} & & \colhead{(deg)} & \colhead{(deg)} & \colhead{(deg)} \\ 
\colhead{(1)} & \colhead{(2)} & \colhead{(3)} & \colhead{(4)} & \colhead{(5)} & \colhead{(6)} & \colhead{(7)} & \colhead{(8)} & \colhead{(9)}} 
\startdata 
0003+380 & 0.8 & 0.9 & \nodata & 0.42 & 0.22 & \nodata & \nodata & 19 \\ 
0003$-$066 & 5.0 & 9.0 & 0.06 & 0.75 & 0.08 & 8 & 10 & 10 \\ 
0006+061 & 2.1 & 4.5 & 0.49 & 0.13 & 0.10 & 5 & 4 & 17 \\ 
0007+106 & \nodata & \nodata & \nodata & 0.67 & \nodata & \nodata & \nodata & 66 \\ 
0010+405 & \nodata & 0.3 & \nodata & 0.47 & 0.11 & \nodata & \nodata & 24 \\ 
0011+189 & 3.6 & 4.6 & 0.09 & 0.10 & 0.05 & 10 & 9 & 15 \\ 
0015$-$054 & 1.6 & 2.1 & 0.21 & 0.20 & 0.43 & 44 & 38 & 43 \\ 
0016+731 & 1.8 & \nodata & \nodata & 1.21 & \nodata & \nodata & \nodata & 30 \\ 
0019+058 & 0.8 & 3.0 & 0.90 & 0.25 & 0.08 & 30 & 32 & 48 \\ 
0027+056 & 2.1 & 2.7 & 0.30 & 0.44 & 0.10 & 8 & 8 & 53 \\ 
0044+566 & 6.5 & 13.9 & 0.42 & 0.14 & 0.10 & 4 & 4 & 70 \\ 
0048$-$071 & 1.9 & 3.1 & 0.34 & 0.84 & 0.01 & 8 & 8 & 19 \\ 
0048$-$097 & 1.8 & 2.8 & \nodata & 0.64 & 0.63 & \nodata & \nodata & 35 \\ 
0055+300 & \nodata & \nodata & \nodata & 0.20 & \nodata & \nodata & \nodata & \nodata \\ 
0059+581 & 1.7 & 3.2 & 0.43 & 2.20 & 0.18 & 26 & 32 & 26 \\ 
0106+013 & 1.8 & \nodata & \nodata & 1.44 & \nodata & \nodata & \nodata & 56 \\ 
0106+612 & 1.0 & 3.2 & 0.70 & 0.34 & 0.27 & 24 & 25 & 70 \\ 
0106+678 & 2.0 & \nodata & \nodata & 0.15 & \nodata & \nodata & \nodata & 8 \\ 
0109+224 & 3.1 & 3.2 & 0.78 & 0.43 & 0.20 & 43 & 46 & 17 \\ 
0109+351 & 1.1 & \nodata & \nodata & 0.57 & \nodata & \nodata & \nodata & 76 \\ 
0110+318 & 1.0 & 3.5 & 0.69 & 0.52 & 0.06 & 48 & 48 & 33 \\ 
0111+021 & \nodata & \nodata & \nodata & 0.29 & \nodata & \nodata & \nodata & \nodata \\ 
0113$-$118 & 0.4 & \nodata & \nodata & 0.74 & \nodata & \nodata & \nodata & 10 \\ 
0116$-$219 & 1.1 & 2.5 & 0.37 & 0.46 & 0.30 & 26 & 26 & 36 \\ 
0118$-$272 & 5.0 & \nodata & \nodata & 0.18 & \nodata & \nodata & \nodata & 2 \\ 
0119+115 & 3.7 & \nodata & \nodata & 0.97 & \nodata & \nodata & \nodata & 9 \\ 
0122$-$003 & 0.8 & 1.0 & \nodata & 0.29 & 0.15 & \nodata & \nodata & 72 \\ 
0130$-$171 & 1.9 & 2.5 & 0.74 & 1.46 & 0.32 & 22 & 20 & 70 \\ 
0133+476 & 1.9 & 2.6 & 0.40 & 3.04 & 0.11 & 23 & 23 & 49 \\ 
0136+176 & 1.7 & \nodata & \nodata & 0.12 & \nodata & \nodata & \nodata & 6 \\ 
0138$-$097 & 5.3 & 6.2 & 0.52 & 0.31 & 0.30 & 3 & 3 & 3 \\ 
0141+268 & 3.3 & \nodata & \nodata & 0.21 & \nodata & \nodata & \nodata & 78 \\ 
0142$-$278 & 1.4 & \nodata & \nodata & 0.56 & \nodata & \nodata & \nodata & 78 \\ 
0149+218 & 2.8 & \nodata & \nodata & 0.68 & \nodata & \nodata & \nodata & 36 \\ 
0151+081 & 5.2 & 6.5 & 0.26 & 0.12 & 0.36 & 5 & 5 & 7 \\ 
0159+723 & 1.0 & 1.2 & 0.37 & 0.16 & 0.36 & 23 & 23 & 76 \\ 
0200+304 & 1.8 & 4.4 & 0.47 & 0.28 & 0.09 & 31 & 30 & 51 \\ 
0202+149 & \nodata & $<$0.1 & \nodata & 0.39 & 0.25 & \nodata & \nodata & 29 \\ 
0202+319 & 2.0 & 2.3 & 0.56 & 1.76 & 0.18 & 53 & 47 & 71 \\ 
0202$-$172 & 1.5 & \nodata & \nodata & 0.98 & \nodata & \nodata & \nodata & 82 \\ 
0203$-$120 & 1.1 & 3.0 & 0.80 & 0.24 & 0.29 & 33 & 31 & 52 \\ 
0208+106 & 1.7 & 3.3 & 0.68 & 0.70 & 0.48 & 42 & 44 & 31 \\ 
0212+735 & 0.7 & \nodata & \nodata & 0.81 & \nodata & \nodata & \nodata & 63 \\ 
0214+083 & 1.0 & 2.6 & 0.65 & 0.29 & 0.33 & 13 & 11 & 60 \\ 
0215+015 & 1.8 & 4.2 & 0.55 & 1.16 & 0.29 & 42 & 39 & 51 \\ 
0219+428 & 3.2 & 3.3 & 0.40 & 0.43 & 0.13 & 13 & 14 & 11 \\ 
0224+671 & 1.3 & 3.1 & 0.37 & 0.54 & 0.39 & 29 & 28 & 64 \\ 
0229+131 & 1.8 & 2.2 & 0.20 & 0.78 & 0.16 & 12 & 13 & 38 \\ 
0234+285 & 1.7 & 5.5 & 0.55 & 1.68 & 0.22 & 21 & 22 & 32 \\ 
0235+164 & 1.5 & 2.3 & 0.66 & 1.38 & 0.33 & 38 & 34 & 44 \\ 
0238+711 & 1.9 & 1.9 & \nodata & 0.09 & 0.21 & \nodata & \nodata & 12 \\ 
0239+843 & \nodata & 1.0 & \nodata & 0.06 & \nodata & \nodata & \nodata & \nodata \\ 
0241+622 & \nodata & \nodata & \nodata & 0.66 & \nodata & \nodata & \nodata & \nodata \\ 
0250+320 & 4.9 & 5.7 & 0.39 & 0.26 & 0.07 & 10 & 11 & 21 \\ 
0250$-$225 & 1.0 & 1.6 & 0.34 & 0.38 & 0.31 & 48 & 55 & 57 \\ 
0256+075 & 6.9 & \nodata & \nodata & 0.41 & \nodata & \nodata & \nodata & 22 \\ 
0300+470 & 1.3 & 1.3 & 0.21 & 1.34 & 0.12 & 55 & 46 & 63 \\ 
0301$-$243 & \nodata & 1.3 & \nodata & 0.13 & 0.34 & \nodata & \nodata & \nodata \\ 
0305+039 & \nodata & $<$0.3 & \nodata & 0.25 & 0.04 & \nodata & \nodata & \nodata \\ 
0309+411 & \nodata & $<$0.3 & \nodata & 0.67 & 0.07 & \nodata & \nodata & \nodata \\ 
0313+411 & \nodata & $<$1.5 & \nodata & 0.07 & 0.09 & \nodata & \nodata & \nodata \\ 
0316+413 & \nodata & 0.1 & \nodata & 2.54 & 0.12 & \nodata & \nodata & 68 \\ 
0321+340 & 0.5 & 1.0 & 0.41 & 0.21 & 0.22 & 30 & 32 & 80 \\ 
0329+654 & \nodata & $<$1.5 & \nodata & 0.05 & 0.14 & \nodata & \nodata & \nodata \\ 
0333+321 & 0.8 & 1.8 & 0.59 & 1.08 & 0.47 & 13 & 13 & 63 \\ 
0336$-$019 & 2.0 & 2.9 & 0.79 & 1.33 & 0.30 & 34 & 35 & 31 \\ 
0346+800 & 11.6 & \nodata & \nodata & 0.20 & \nodata & \nodata & \nodata & 12 \\ 
0347$-$211 & 1.3 & 2.4 & 0.31 & 0.36 & 0.19 & 30 & 35 & 54 \\ 
0355+508 & 1.2 & \nodata & \nodata & 6.84 & \nodata & \nodata & \nodata & 42 \\ 
0400+258 & 3.1 & 4.5 & 0.43 & 0.48 & 0.03 & 2 & 2 & 34 \\ 
0403$-$132 & 1.8 & 5.2 & 0.68 & 0.92 & 0.12 & 43 & 41 & 22 \\ 
0414$-$189 & 2.0 & 5.6 & 0.64 & 0.67 & 0.18 & 37 & 36 & 66 \\ 
0415+379 & \nodata & $<$0.1 & \nodata & 1.09 & 0.06 & \nodata & \nodata & 50 \\ 
0420+417 & 4.0 & 7.2 & 0.46 & 0.72 & 0.42 & 4 & 10 & 28 \\ 
0420$-$014 & 1.3 & 4.2 & 0.69 & 3.61 & 0.54 & 34 & 31 & 66 \\ 
0422+004 & 3.9 & 4.9 & 0.16 & 0.63 & 0.19 & 7 & 8 & 23 \\ 
0429+415 & \nodata & \nodata & \nodata & 0.06 & \nodata & \nodata & \nodata & \nodata \\ 
0430+052 & \nodata & 0.1 & \nodata & 0.80 & 0.09 & \nodata & \nodata & 54 \\ 
0430+289 & 2.3 & 4.6 & 0.46 & 0.21 & 0.14 & 40 & 41 & 62 \\ 
0440$-$003 & 2.3 & 4.4 & 0.27 & 0.53 & 0.28 & 24 & 25 & 57 \\ 
0446+112 & 1.3 & \nodata & \nodata & 1.27 & \nodata & \nodata & \nodata & 55 \\ 
0451$-$282 & 1.4 & \nodata & \nodata & 1.08 & \nodata & \nodata & \nodata & 52 \\ 
0454+844 & 1.2 & \nodata & \nodata & 0.14 & \nodata & \nodata & \nodata & \nodata \\ 
0454$-$234 & 1.7 & 3.0 & 0.70 & 1.35 & 0.47 & 42 & 40 & 22 \\ 
0458$-$020 & 1.3 & \nodata & \nodata & 0.98 & \nodata & \nodata & \nodata & 44 \\ 
0506+056 & 1.9 & 3.0 & 0.27 & 0.25 & 0.26 & 17 & 15 & 13 \\ 
0509+406 & 2.5 & 3.0 & 0.51 & 1.18 & 0.18 & 16 & 16 & 25 \\ 
0518+211 & 0.5 & 0.6 & \nodata & 0.22 & 0.16 & \nodata & \nodata & 55 \\ 
0519+011 & \nodata & 5.9 & \nodata & 0.02 & 0.65 & \nodata & \nodata & \nodata \\ 
0528+134 & 1.2 & 1.3 & 0.73 & 1.58 & 0.23 & 5 & 6 & 71 \\ 
0529+075 & 2.9 & \nodata & \nodata & 0.46 & \nodata & \nodata & \nodata & 18 \\ 
0529+483 & 1.7 & 3.5 & 0.32 & 1.06 & 0.31 & 36 & 35 & 41 \\ 
0536+145 & 0.5 & 1.0 & 0.55 & 0.54 & 0.23 & 27 & 30 & 33 \\ 
0539$-$057 & 1.1 & 3.3 & 0.48 & 0.49 & 0.22 & 13 & 16 & 64 \\ 
0552+398 & 1.4 & 1.7 & 0.00 & 2.14 & \nodata & 4 & 5 & 13 \\ 
0603+476 & 3.4 & 5.4 & 0.35 & 0.17 & 0.29 & 10 & 10 & 10 \\ 
0605$-$085 & 1.8 & 2.3 & 0.57 & 0.89 & 0.11 & 36 & 39 & 39 \\ 
0605$-$153 & 1.7 & 3.2 & 0.50 & 0.14 & 0.17 & 8 & 11 & 82 \\ 
0607$-$157 & 3.0 & 4.7 & 0.79 & 3.08 & 0.43 & 13 & 8 & 71 \\ 
0609+413 & 1.5 & \nodata & \nodata & 0.20 & \nodata & \nodata & \nodata & 53 \\ 
0613+570 & 3.9 & 5.1 & 0.07 & 0.20 & 0.09 & 6 & 6 & 12 \\ 
0615$-$172 & \nodata & $<$0.3 & \nodata & 0.11 & 0.05 & \nodata & \nodata & \nodata \\ 
0619+334 & 1.5 & 3.1 & 0.54 & 0.31 & 0.22 & 35 & 34 & 67 \\ 
0621+446 & 2.3 & 4.0 & 0.38 & 0.28 & 0.42 & 9 & 20 & 23 \\ 
0627$-$199 & 2.1 & 4.6 & 0.60 & 1.10 & 0.13 & 30 & 30 & 33 \\ 
0640+090 & 2.0 & 2.7 & 0.42 & 0.46 & 0.21 & 15 & 13 & 56 \\ 
0642+449 & 1.3 & \nodata & \nodata & 1.65 & \nodata & \nodata & \nodata & 55 \\ 
0646+600 & \nodata & $<$0.3 & \nodata & 0.31 & 0.04 & \nodata & \nodata & \nodata \\ 
0648$-$165 & 0.3 & \nodata & \nodata & 2.07 & \nodata & \nodata & \nodata & 27 \\ 
0650+453 & 1.2 & 2.4 & 0.65 & 0.39 & 0.56 & 33 & 36 & 60 \\ 
0650+507 & 2.9 & \nodata & \nodata & 0.13 & \nodata & \nodata & \nodata & 19 \\ 
0700$-$197 & 2.7 & 5.8 & 0.69 & 0.97 & 0.05 & 12 & 13 & 10 \\ 
0708+506 & 4.8 & 5.5 & 0.41 & 0.38 & 0.03 & 11 & 10 & 56 \\ 
0710+196 & \nodata & 1.1 & 0.36 & 0.16 & 0.54 & 43 & 38 & 65 \\ 
0716+332 & 1.7 & 2.4 & 0.61 & 0.36 & 0.31 & 30 & 32 & 56 \\ 
0716+714 & 2.8 & 9.1 & 0.71 & 1.52 & 0.55 & 26 & 26 & 29 \\ 
0722+145 & 5.4 & 7.3 & 0.40 & 0.55 & 0.33 & 12 & 12 & 9 \\ 
0723$-$008 & 1.1 & 1.4 & 0.76 & 1.09 & 0.26 & 28 & 27 & 57 \\ 
0727$-$115 & 1.6 & 2.5 & 0.55 & 4.31 & 0.63 & 24 & 24 & 25 \\ 
0730+504 & 2.4 & \nodata & \nodata & 0.45 & \nodata & \nodata & \nodata & 27 \\ 
0735+178 & 1.8 & 3.1 & 0.38 & 0.43 & 0.21 & 57 & 50 & 60 \\ 
0736+017 & 1.4 & 3.4 & 0.83 & 0.96 & 0.12 & 32 & 32 & 66 \\ 
0738+313 & 1.1 & 1.2 & 0.56 & 0.47 & 0.30 & 23 & 24 & 36 \\ 
0738+548 & 2.2 & 3.3 & 0.49 & 0.51 & 0.48 & 24 & \nodata & \nodata \\ 
0742+103 & \nodata & $<$0.2 & \nodata & 0.47 & 0.00 & \nodata & \nodata & \nodata \\ 
0743$-$006 & 5.3 & \nodata & \nodata & 0.65 & \nodata & \nodata & \nodata & 79 \\ 
0745+241 & 1.8 & \nodata & \nodata & 0.54 & \nodata & \nodata & \nodata & 23 \\ 
0748+126 & 2.7 & 3.7 & 0.11 & 2.38 & 0.16 & 8 & 17 & 60 \\ 
0749+540 & 6.3 & 9.0 & 0.18 & 0.41 & 0.13 & 13 & 16 & 23 \\ 
0752$-$116 & 2.3 & 3.5 & 0.51 & 0.76 & 0.08 & 8 & 10 & 11 \\ 
0754+100 & 5.0 & 7.0 & 0.28 & 0.94 & 0.12 & 12 & 13 & 8 \\ 
0804+499 & 1.1 & 2.0 & 0.54 & 0.56 & 0.57 & 39 & 38 & 56 \\ 
0805$-$077 & 2.3 & 4.3 & 0.50 & 0.89 & 0.37 & 22 & 18 & 68 \\ 
0806+524 & \nodata & 0.8 & \nodata & 0.09 & 0.06 & \nodata & \nodata & 50 \\ 
0808+019 & 5.3 & \nodata & \nodata & 0.73 & \nodata & \nodata & \nodata & 16 \\ 
0814+425 & 2.6 & 6.0 & 0.36 & 0.92 & 0.15 & 15 & 14 & 71 \\ 
0815$-$094 & 0.7 & 2.4 & \nodata & 0.11 & 0.09 & \nodata & \nodata & 62 \\ 
0821+394 & 2.7 & \nodata & \nodata & 0.75 & \nodata & \nodata & \nodata & 44 \\ 
0823+033 & 4.6 & 6.1 & 0.17 & 1.15 & 0.54 & 27 & 29 & 28 \\ 
0823$-$223 & 3.8 & \nodata & \nodata & 0.60 & \nodata & \nodata & \nodata & 13 \\ 
0827+243 & 2.4 & 3.7 & 0.89 & 0.98 & 0.38 & 26 & 26 & 82 \\ 
0829+046 & 3.3 & 4.1 & 0.62 & 0.39 & 0.23 & 46 & 47 & 9 \\ 
0834$-$201 & 0.9 & 1.6 & 0.35 & 0.89 & 0.62 & 22 & 26 & 64 \\ 
0836+710 & 0.6 & 0.6 & 0.68 & 1.37 & 0.14 & 47 & 46 & 49 \\ 
0837+012 & 2.0 & 3.0 & 0.47 & 0.26 & 0.14 & 15 & 17 & 72 \\ 
0838+133 & 0.5 & \nodata & \nodata & 0.64 & \nodata & \nodata & \nodata & 60 \\ 
0845$-$068 & 1.8 & 3.8 & 0.73 & 0.23 & 0.30 & 18 & 21 & 60 \\ 
0846+513 & 1.1 & 2.5 & 0.47 & 0.26 & 0.13 & 37 & 38 & 61 \\ 
0847$-$120 & 1.7 & 2.8 & 0.54 & 0.59 & 0.57 & 33 & 33 & 48 \\ 
0850+581 & \nodata & \nodata & \nodata & 0.15 & \nodata & \nodata & \nodata & \nodata \\ 
0851+202 & 3.5 & 7.7 & 0.90 & 2.33 & 0.18 & 35 & 34 & 70 \\ 
0854$-$108 & 4.3 & \nodata & \nodata & 0.29 & \nodata & \nodata & \nodata & 16 \\ 
0859+210 & 1.6 & 1.7 & 0.40 & 0.15 & 0.19 & 11 & 11 & 12 \\ 
0859$-$140 & 0.7 & \nodata & \nodata & 0.32 & \nodata & \nodata & \nodata & 81 \\ 
0903$-$088 & 4.6 & 6.5 & 0.14 & 0.19 & 0.26 & 5 & 9 & 17 \\ 
0906+015 & 1.9 & 2.9 & 0.32 & 0.89 & 0.34 & 18 & 16 & 76 \\ 
0912+297 & \nodata & 1.1 & \nodata & 0.06 & 0.13 & \nodata & \nodata & \nodata \\ 
0916+864 & 1.7 & 5.0 & 0.71 & 0.22 & 0.44 & 5 & 4 & 9 \\ 
0917+449 & 2.2 & 3.2 & 0.35 & 1.62 & \nodata & 48 & 47 & 53 \\ 
0917+624 & 2.8 & 4.5 & 0.37 & 0.61 & 0.18 & 4 & 3 & 17 \\ 
0923+392 & \nodata & $<$2.1 & \nodata & 0.15 & 0.05 & \nodata & \nodata & \nodata \\ 
0925+504 & 8.5 & 14.3 & 0.35 & 0.28 & 0.31 & 2 & 4 & 6 \\ 
0938$-$076 & \nodata & 1.4 & \nodata & 0.07 & 0.12 & \nodata & \nodata & \nodata \\ 
0938$-$133 & 2.2 & 3.6 & 0.44 & 0.23 & 0.10 & 20 & 21 & 56 \\ 
0939$-$077 & 4.3 & 5.4 & 0.51 & 0.28 & 0.15 & 9 & 5 & 56 \\ 
0945+408 & 1.7 & 3.3 & 0.69 & 0.43 & 0.09 & 45 & 46 & 23 \\ 
0946+006 & 1.0 & 1.1 & \nodata & 0.37 & 0.26 & \nodata & \nodata & 59 \\ 
0953+254 & 1.9 & 4.1 & 0.37 & 0.61 & 0.21 & 25 & 26 & 60 \\ 
0954+658 & 4.8 & 6.5 & 0.26 & 0.78 & 0.31 & 8 & 10 & 12 \\ 
0955+476 & 0.9 & 0.9 & 0.65 & 0.74 & 0.07 & 28 & 30 & 36 \\ 
1011+496 & 2.3 & 3.8 & 0.41 & 0.10 & 0.07 & 22 & 22 & 45 \\ 
1013+054 & 1.4 & 1.9 & 0.34 & 0.25 & 0.21 & 42 & 43 & 43 \\ 
1015+359 & 2.4 & 3.0 & 0.48 & 0.25 & 0.18 & 7 & 7 & 87 \\ 
1030+415 & 1.6 & 3.0 & 0.39 & 1.08 & 0.29 & 36 & \nodata & 82 \\ 
1030+611 & 1.7 & 3.3 & 0.61 & 0.40 & 0.19 & 16 & 16 & 68 \\ 
1034$-$293 & 3.9 & 6.1 & 0.53 & 1.02 & 0.31 & 27 & 43 & 37 \\ 
1036+054 & 3.5 & 6.7 & 0.61 & 1.14 & 0.06 & 10 & 9 & 52 \\ 
1038+064 & 1.4 & \nodata & \nodata & 1.06 & \nodata & \nodata & \nodata & 73 \\ 
1040+244 & 2.9 & 6.1 & 0.88 & 0.88 & 0.28 & 7 & 7 & 6 \\ 
1044+719 & 2.9 & 4.6 & 0.54 & 1.26 & 0.09 & 27 & 26 & 34 \\ 
1045$-$188 & 1.7 & \nodata & \nodata & 0.95 & \nodata & \nodata & \nodata & 65 \\ 
1055+018 & 3.6 & 5.5 & 0.14 & 3.34 & 0.04 & 3 & 5 & 12 \\ 
1055+567 & 1.9 & \nodata & \nodata & 0.11 & \nodata & \nodata & \nodata & 77 \\ 
1101+384 & 1.3 & 1.4 & 0.32 & 0.29 & 0.19 & 10 & 9 & 42 \\ 
1118+073 & 1.3 & 1.9 & \nodata & 0.06 & 0.10 & \nodata & \nodata & 38 \\ 
1118$-$056 & 2.6 & 4.1 & 0.39 & 0.27 & 0.20 & 10 & 10 & 73 \\ 
1124$-$186 & 2.1 & 3.4 & 0.67 & 1.57 & 0.04 & 45 & 44 & 41 \\ 
1127$-$145 & 1.5 & 0.8 & 0.76 & 1.16 & 0.18 & 25 & 25 & 48 \\ 
1128+385 & 3.4 & 4.2 & 0.29 & 1.03 & 0.02 & 7 & 8 & 31 \\ 
1128$-$047 & \nodata & $<$0.2 & \nodata & 0.34 & 0.02 & \nodata & \nodata & \nodata \\ 
1133+704 & 1.1 & 2.1 & 0.63 & 0.11 & 0.09 & 21 & 20 & 39 \\ 
1139+160 & 4.4 & \nodata & \nodata & 0.12 & \nodata & \nodata & \nodata & 13 \\ 
1144+402 & 2.4 & 2.9 & 0.80 & 1.12 & 0.07 & 25 & 27 & 66 \\ 
1145$-$071 & 4.0 & 6.3 & 0.50 & 0.36 & 0.12 & 12 & 11 & 7 \\ 
1147+245 & 2.5 & \nodata & \nodata & 0.30 & \nodata & \nodata & \nodata & 8 \\ 
1148$-$001 & 0.8 & 1.4 & \nodata & 0.23 & 0.08 & \nodata & \nodata & \nodata \\ 
1150+497 & 1.6 & 3.6 & 0.91 & 0.59 & 0.40 & 18 & 20 & 26 \\ 
1150+812 & 2.0 & 3.0 & 0.35 & 0.41 & 0.19 & 15 & 16 & 44 \\ 
1156+295 & 1.4 & 3.9 & 0.47 & 1.22 & 0.62 & 43 & 58 & 58 \\ 
1157$-$215 & \nodata & \nodata & \nodata & 0.20 & \nodata & \nodata & \nodata & \nodata \\ 
1200+608 & 0.8 & 1.4 & \nodata & 0.08 & \nodata & \nodata & \nodata & \nodata \\ 
1202$-$262 & 4.8 & 5.6 & 0.32 & 0.51 & 0.13 & 9 & \nodata & 18 \\ 
1206+416 & 1.1 & 2.6 & 0.64 & 0.09 & \nodata & 8 & 8 & 48 \\ 
1213$-$172 & 2.0 & \nodata & \nodata & 0.77 & \nodata & \nodata & \nodata & 16 \\ 
1215+303 & \nodata & 0.5 & \nodata & 0.24 & 0.08 & \nodata & \nodata & 64 \\ 
1219+044 & 0.8 & \nodata & \nodata & 0.82 & \nodata & \nodata & \nodata & 44 \\ 
1219+285 & \nodata & 1.4 & \nodata & 0.20 & \nodata & \nodata & \nodata & 75 \\ 
1222+216 & 4.3 & 5.2 & 0.60 & 1.27 & 0.33 & 14 & 11 & 9 \\ 
1224$-$132 & 5.1 & 11.0 & 0.85 & 0.16 & 0.08 & 6 & 8 & 26 \\ 
1226+023 & \nodata & 0.4 & \nodata & 3.39 & 0.42 & \nodata & \nodata & 39 \\ 
1228+126 & \nodata & \nodata & \nodata & 0.98 & \nodata & \nodata & \nodata & 63 \\ 
1236+049 & 1.2 & 3.0 & 0.46 & 0.56 & 0.41 & 33 & 33 & 59 \\ 
1236+077 & 8.5 & 11.2 & 0.07 & 0.69 & 0.09 & 4 & 4 & 28 \\ 
1243$-$072 & 1.6 & 2.1 & 0.60 & 0.91 & 0.10 & 27 & 31 & 69 \\ 
1244$-$255 & 1.9 & 2.3 & 0.25 & 0.70 & 0.25 & 39 & 49 & 45 \\ 
1246+586 & \nodata & $<$7.0 & \nodata & 0.08 & 0.25 & \nodata & \nodata & \nodata \\ 
1250+532 & 2.8 & \nodata & \nodata & 0.18 & \nodata & \nodata & \nodata & 22 \\ 
1253$-$055 & 2.8 & 7.1 & 0.41 & 10.49 & 0.07 & 5 & 7 & 22 \\ 
1300+248 & 1.6 & 4.9 & 0.60 & 0.18 & 0.27 & 35 & \nodata & \nodata \\ 
1302$-$102 & 0.6 & 1.2 & \nodata & 0.37 & 0.57 & \nodata & \nodata & 47 \\ 
1307+121 & 8.5 & 8.6 & 0.10 & 0.28 & 0.08 & 6 & 7 & 7 \\ 
1308+326 & 2.1 & 2.9 & 0.64 & 1.37 & 0.26 & 26 & 26 & 42 \\ 
1310+487 & 5.0 & 7.5 & 0.52 & 0.13 & 0.17 & 22 & 22 & 20 \\ 
1318+225 & 1.9 & 2.7 & 0.54 & 0.29 & 0.30 & 11 & 11 & 70 \\ 
1324+224 & 1.5 & 3.4 & 0.55 & 0.85 & 0.36 & 23 & 35 & 58 \\ 
1329$-$049 & 1.5 & 2.3 & 0.37 & 1.19 & 0.38 & 18 & 17 & 35 \\ 
1329$-$126 & \nodata & $<$4.5 & \nodata & 0.13 & 0.58 & \nodata & \nodata & \nodata \\ 
1331+170 & \nodata & $<$1.6 & \nodata & 0.13 & 0.20 & \nodata & \nodata & \nodata \\ 
1334$-$127 & 2.0 & 3.3 & 0.63 & 3.78 & 0.10 & 36 & 38 & 35 \\ 
1341$-$171 & 2.6 & 3.3 & 0.42 & 0.31 & 0.18 & 18 & 18 & 35 \\ 
1343+451 & 2.3 & 4.7 & 0.48 & 0.68 & 0.07 & 13 & 16 & 48 \\ 
1345+125 & \nodata & \nodata & \nodata & 0.26 & \nodata & \nodata & \nodata & \nodata \\ 
1348+308 & 2.4 & 3.3 & 0.14 & 0.15 & 0.17 & 15 & 16 & 82 \\ 
1402+044 & 1.2 & 1.8 & 0.86 & 0.35 & 0.10 & 18 & 17 & 50 \\ 
1406$-$076 & 1.3 & 3.7 & 0.19 & 0.74 & 0.05 & 15 & 15 & 36 \\ 
1413+135 & \nodata & \nodata & \nodata & 0.60 & \nodata & \nodata & \nodata & \nodata \\ 
1417+385 & 2.1 & 2.8 & 0.40 & 0.59 & 0.26 & 38 & 31 & 15 \\ 
1418+546 & 2.9 & 4.0 & 0.86 & 0.52 & 0.58 & 24 & 27 & 39 \\ 
1424+240 & 2.3 & 2.5 & 0.24 & 0.15 & 0.12 & 8 & 10 & 10 \\ 
1435+638 & \nodata & \nodata & \nodata & 0.14 & \nodata & \nodata & \nodata & \nodata \\ 
1441+252 & 2.5 & 10.8 & 0.90 & 0.47 & 0.67 & 20 & 23 & 17 \\ 
1458+718 & 1.4 & \nodata & \nodata & 0.28 & \nodata & \nodata & \nodata & 56 \\ 
1502+036 & 1.0 & 2.5 & \nodata & 0.39 & 0.18 & \nodata & \nodata & 55 \\ 
1502+106 & 2.1 & 3.3 & 0.09 & 0.91 & 0.20 & 37 & 40 & 48 \\ 
1504$-$166 & 1.3 & \nodata & \nodata & 0.74 & \nodata & \nodata & \nodata & 44 \\ 
1509+054 & \nodata & \nodata & \nodata & 0.03 & \nodata & \nodata & \nodata & \nodata \\ 
1510$-$089 & 2.1 & 4.2 & 0.79 & 1.86 & 0.55 & 33 & 38 & 49 \\ 
1514+004 & \nodata & $<$0.2 & \nodata & 0.54 & 0.08 & \nodata & \nodata & \nodata \\ 
1514+197 & 3.5 & 4.5 & 0.28 & 0.71 & 0.01 & 8 & 12 & 17 \\ 
1514$-$241 & 0.4 & 0.5 & 0.52 & 1.09 & 0.05 & 18 & 17 & 52 \\ 
1519$-$273 & 3.2 & \nodata & \nodata & 0.69 & \nodata & \nodata & \nodata & 59 \\ 
1520+319 & 1.0 & 2.3 & 0.56 & 0.29 & 0.02 & 34 & 45 & 63 \\ 
1529$-$131 & 1.4 & 2.5 & 0.41 & 0.35 & 0.22 & 4 & 5 & 71 \\ 
1532+016 & 0.8 & 2.5 & 0.69 & 0.34 & 0.01 & 32 & 33 & 60 \\ 
1537+279 & 0.5 & 2.2 & \nodata & 0.18 & 0.49 & \nodata & \nodata & 71 \\ 
1538+149 & 7.6 & 9.0 & 0.17 & 0.68 & 0.20 & 7 & 9 & 6 \\ 
1542+616 & 4.3 & \nodata & \nodata & 0.12 & \nodata & \nodata & \nodata & 16 \\ 
1546+027 & 2.2 & 2.4 & 0.61 & 1.27 & 0.50 & 28 & 26 & 55 \\ 
1548+056 & 4.3 & \nodata & \nodata & 1.01 & \nodata & \nodata & \nodata & 17 \\ 
1549+089 & 3.4 & 4.4 & 0.43 & 0.07 & 0.05 & 12 & 15 & 24 \\ 
1551+130 & 2.3 & 4.3 & 0.53 & 0.18 & 0.11 & 30 & 32 & 34 \\ 
1553+113 & 0.8 & 2.0 & 0.46 & 0.15 & 0.20 & 17 & 17 & 57 \\ 
1557+565 & 2.8 & 5.3 & 0.32 & 0.12 & 0.06 & 9 & 9 & 20 \\ 
1604+159 & 1.5 & \nodata & \nodata & 0.31 & \nodata & \nodata & \nodata & 8 \\ 
1606+106 & 1.2 & \nodata & \nodata & 0.99 & \nodata & \nodata & \nodata & 18 \\ 
1611+343 & 2.0 & 3.3 & 0.64 & 2.47 & 0.42 & 31 & 31 & 63 \\ 
1617+229 & 0.8 & 2.1 & 0.71 & 0.29 & 0.08 & 18 & 17 & 9 \\ 
1622$-$253 & 2.6 & 3.5 & 0.89 & 1.52 & 0.29 & 22 & 49 & 54 \\ 
1622$-$297 & 0.9 & 1.7 & 0.67 & 0.86 & 0.36 & 15 & 23 & 76 \\ 
1633+382 & 1.8 & 3.5 & 0.72 & 1.91 & 0.22 & 24 & 24 & 50 \\ 
1636+473 & 1.2 & 1.7 & 0.34 & 0.71 & 0.07 & 30 & 31 & 74 \\ 
1637+574 & 1.5 & 1.7 & 0.50 & 1.08 & 0.16 & 16 & 17 & 76 \\ 
1637+826 & \nodata & $<$0.2 & \nodata & 0.45 & \nodata & \nodata & \nodata & \nodata \\ 
1638+118 & \nodata & $<$0.3 & \nodata & 0.10 & 0.06 & \nodata & \nodata & \nodata \\ 
1638+398 & 1.4 & 1.4 & 0.37 & 0.88 & 0.15 & 38 & 41 & 53 \\ 
1641+399 & 2.6 & 3.5 & 0.58 & 2.68 & 0.12 & 17 & 16 & 14 \\ 
1642+690 & 2.8 & \nodata & \nodata & 1.65 & \nodata & \nodata & \nodata & 65 \\ 
1652+398 & 0.7 & 2.2 & \nodata & 0.47 & 0.04 & \nodata & \nodata & 18 \\ 
1655+077 & 3.8 & 6.7 & 0.24 & 1.41 & 0.20 & 6 & 6 & 27 \\ 
1656+482 & 1.8 & \nodata & \nodata & 0.41 & \nodata & \nodata & \nodata & 79 \\ 
1700+685 & 1.3 & 2.9 & 0.44 & 0.37 & 0.40 & 15 & 16 & 65 \\ 
1708+433 & 2.1 & 4.7 & 0.45 & 0.29 & 0.33 & 23 & 22 & 68 \\ 
1716+686 & 0.9 & 1.0 & 0.65 & 0.29 & 0.02 & 22 & 23 & 48 \\ 
1717+178 & 6.5 & 7.1 & 0.42 & 0.45 & 0.05 & 4 & 5 & 11 \\ 
1722+401 & 0.4 & \nodata & \nodata & 0.49 & \nodata & \nodata & \nodata & \nodata \\ 
1725+044 & 1.2 & 1.8 & 0.61 & 0.53 & 0.09 & 22 & 23 & 21 \\ 
1725+123 & 2.8 & 5.2 & 0.86 & 0.63 & 0.29 & 8 & 8 & 15 \\ 
1726+455 & 1.9 & \nodata & \nodata & 0.86 & \nodata & \nodata & \nodata & 65 \\ 
1727+502 & \nodata & $<$1.5 & \nodata & 0.08 & 0.11 & \nodata & \nodata & \nodata \\ 
1730$-$130 & 2.0 & 3.8 & 0.50 & 2.60 & 0.14 & 14 & 14 & 50 \\ 
1732+389 & 1.9 & 2.2 & \nodata & 0.63 & 0.29 & \nodata & \nodata & 33 \\ 
1738+476 & 2.5 & 8.0 & 0.65 & 0.37 & \nodata & 37 & 39 & 18 \\ 
1738+499 & 2.8 & 6.9 & \nodata & 0.51 & 0.21 & \nodata & \nodata & \nodata \\ 
1739+522 & 1.9 & 4.8 & 0.59 & 0.88 & 0.18 & 40 & 41 & 24 \\ 
1741+196 & 0.7 & 1.4 & 0.38 & 0.09 & 0.08 & 29 & 29 & 26 \\ 
1741$-$038 & 2.5 & \nodata & \nodata & 3.82 & \nodata & \nodata & \nodata & 68 \\ 
1742$-$078 & 3.8 & 7.5 & 0.58 & 0.75 & 0.03 & 9 & 9 & 12 \\ 
1749+096 & 2.3 & 6.2 & 0.37 & 2.94 & 0.08 & 33 & 42 & 35 \\ 
1749+701 & 5.4 & 9.1 & 0.15 & 0.37 & 0.13 & 7 & 7 & 22 \\ 
1751+288 & 1.0 & \nodata & \nodata & 1.41 & \nodata & \nodata & \nodata & 34 \\ 
1758+388 & 1.4 & \nodata & \nodata & 0.87 & \nodata & \nodata & \nodata & 42 \\ 
1800+440 & 2.2 & \nodata & \nodata & 0.63 & \nodata & \nodata & \nodata & 81 \\ 
1803+784 & 3.3 & 5.5 & 0.50 & 1.60 & 0.13 & 32 & 32 & 11 \\ 
1807+698 & \nodata & 0.1 & \nodata & 0.67 & 0.01 & \nodata & \nodata & \nodata \\ 
1811+062 & 2.4 & 9.1 & 0.82 & 0.25 & 0.21 & 38 & 36 & 58 \\ 
1823+568 & 6.7 & 8.0 & 0.03 & 1.04 & 0.19 & 6 & 7 & 8 \\ 
1827+062 & 1.5 & \nodata & \nodata & 0.63 & \nodata & \nodata & \nodata & 54 \\ 
1827+133 & 0.7 & 1.4 & \nodata & 0.07 & 0.16 & \nodata & \nodata & \nodata \\ 
1828+487 & 1.7 & 2.4 & 0.47 & 1.36 & 0.11 & 14 & 15 & 32 \\ 
1842+681 & 1.1 & 2.1 & 0.37 & 0.37 & 0.06 & 27 & 27 & 27 \\ 
1845+797 & \nodata & $<$0.2 & \nodata & 0.33 & 0.06 & \nodata & \nodata & \nodata \\ 
1846+322 & 0.6 & 1.9 & 0.79 & 0.52 & 0.25 & 41 & 42 & 11 \\ 
1849+670 & 1.9 & 5.1 & 0.57 & 1.70 & 0.60 & 23 & 23 & 51 \\ 
1851+488 & 2.8 & 3.9 & 0.47 & 0.32 & 0.24 & 49 & 46 & 40 \\ 
1901+319 & 0.9 & 2.1 & 0.59 & 0.30 & 0.28 & 54 & 54 & 55 \\ 
1902+556 & 2.2 & 5.8 & \nodata & 0.07 & 0.27 & \nodata & \nodata & 32 \\ 
1908$-$201 & 1.3 & 2.8 & 0.51 & 1.53 & 0.13 & 25 & 26 & 77 \\ 
1914$-$194 & 1.3 & \nodata & \nodata & 0.18 & \nodata & \nodata & \nodata & 19 \\ 
1920$-$211 & 1.0 & \nodata & \nodata & 1.20 & \nodata & \nodata & \nodata & 55 \\ 
1921$-$293 & 3.4 & 8.5 & 0.87 & 8.14 & 0.14 & 2 & 9 & 9 \\ 
1923+210 & 2.7 & 3.2 & 0.14 & 0.89 & 0.20 & 3 & 4 & 9 \\ 
1926+611 & 2.7 & 7.8 & 0.86 & 0.56 & 0.36 & 14 & 14 & 48 \\ 
1928+738 & 0.2 & 0.6 & 0.47 & 1.61 & 0.13 & 36 & 33 & 19 \\ 
1936$-$155 & 1.3 & \nodata & \nodata & 0.57 & \nodata & \nodata & \nodata & 7 \\ 
1944+838 & 1.4 & 2.1 & 0.58 & 0.19 & 0.11 & 8 & 9 & 22 \\ 
1951$-$115 & 2.5 & 3.3 & 0.16 & 0.67 & 0.14 & 48 & 50 & 51 \\ 
1954+513 & 3.8 & 4.7 & 0.45 & 0.64 & 0.00 & 10 & 11 & 83 \\ 
1957+405 & \nodata & \nodata & \nodata & 0.42 & \nodata & \nodata & \nodata & \nodata \\ 
1958$-$179 & 1.3 & 2.8 & 0.39 & 1.63 & 0.53 & 38 & 35 & 51 \\ 
1959+650 & 2.2 & 2.7 & 0.20 & 0.13 & 0.05 & 4 & 7 & 11 \\ 
2005+403 & 1.9 & 2.9 & 0.12 & 1.09 & 0.17 & 8 & 9 & 34 \\ 
2007+777 & 4.0 & 8.2 & 0.28 & 0.52 & 0.14 & 18 & 16 & 23 \\ 
2008$-$159 & 0.3 & \nodata & \nodata & 1.77 & \nodata & \nodata & \nodata & 47 \\ 
2010+463 & 1.7 & 3.3 & 0.44 & 0.23 & 0.16 & 31 & 33 & 52 \\ 
2013+370 & 2.0 & \nodata & \nodata & 2.66 & \nodata & \nodata & \nodata & 46 \\ 
2021+317 & 2.8 & 2.9 & 0.25 & 0.38 & 0.09 & 13 & 9 & 44 \\ 
2021+614 & \nodata & \nodata & \nodata & 0.93 & \nodata & \nodata & \nodata & \nodata \\ 
2022$-$077 & 2.4 & 5.5 & 0.73 & 0.80 & 0.27 & 19 & 21 & 83 \\ 
2028+492 & 1.3 & 2.0 & \nodata & 0.08 & 0.54 & \nodata & \nodata & \nodata \\ 
2029+121 & 2.5 & 6.5 & 0.77 & 1.25 & 0.47 & 52 & 44 & 49 \\ 
2032+107 & 0.6 & 1.8 & 0.49 & 0.27 & 0.38 & 41 & 40 & 44 \\ 
2037+511 & 1.3 & 2.6 & 0.87 & 1.78 & 0.10 & 14 & 15 & 56 \\ 
2047+039 & 6.9 & 8.1 & 0.43 & 0.31 & 0.06 & 2 & 3 & 6 \\ 
2047+098 & \nodata & \nodata & \nodata & 0.42 & \nodata & \nodata & \nodata & \nodata \\ 
2100+468 & 1.1 & 1.8 & \nodata & 0.10 & 0.13 & \nodata & \nodata & 55 \\ 
2113+293 & 2.6 & \nodata & \nodata & 0.47 & \nodata & \nodata & \nodata & 40 \\ 
2121+053 & 2.3 & 1.9 & 0.79 & 1.05 & 0.10 & 48 & 44 & 42 \\ 
2128$-$123 & \nodata & $<$0.5 & \nodata & 0.38 & 0.52 & \nodata & \nodata & \nodata \\ 
2131$-$021 & 4.8 & 7.1 & 0.20 & 1.17 & 0.10 & 4 & 4 & 9 \\ 
2134+004 & 1.7 & 1.9 & 0.09 & 1.38 & 0.17 & 16 & 11 & 52 \\ 
2136+141 & 3.1 & \nodata & \nodata & 1.45 & \nodata & \nodata & \nodata & 41 \\ 
2141+175 & 1.6 & 4.0 & 0.46 & 0.72 & 0.07 & 35 & 47 & 52 \\ 
2144+092 & 2.5 & \nodata & \nodata & 0.67 & \nodata & \nodata & \nodata & 77 \\ 
2145+067 & 1.2 & \nodata & \nodata & 3.27 & \nodata & \nodata & \nodata & 71 \\ 
2150+173 & 1.0 & \nodata & \nodata & 0.38 & \nodata & \nodata & \nodata & 74 \\ 
2155+312 & 3.4 & 3.7 & 0.25 & 0.68 & 0.18 & 32 & 35 & 66 \\ 
2155$-$152 & 3.3 & 3.8 & 0.52 & 0.84 & 0.26 & 6 & 4 & 20 \\ 
2157+102 & 5.9 & 8.4 & 0.44 & 0.19 & 0.02 & 8 & 5 & 6 \\ 
2200+420 & 3.5 & 3.1 & 0.44 & 2.19 & 0.26 & 36 & 34 & 11 \\ 
2201+171 & 2.6 & 4.1 & 0.59 & 0.92 & 0.03 & 29 & 28 & 27 \\ 
2201+315 & 1.0 & 2.4 & 0.75 & 1.38 & 0.18 & 30 & 29 & 52 \\ 
2209+236 & 3.9 & 5.6 & 0.27 & 0.72 & 0.34 & 17 & 15 & 14 \\ 
2216+178 & 1.1 & 2.2 & 0.66 & 0.20 & 0.40 & 47 & 42 & 41 \\ 
2216$-$038 & 2.4 & 3.4 & 0.38 & 1.30 & 0.53 & 5 & 11 & 28 \\ 
2223+210 & 1.3 & \nodata & \nodata & 0.61 & \nodata & \nodata & \nodata & 58 \\ 
2223$-$052 & 2.8 & 6.3 & 0.33 & 4.16 & 0.25 & 10 & 12 & 57 \\ 
2227$-$088 & 1.5 & 2.0 & 0.70 & 1.75 & 0.20 & 40 & 34 & 31 \\ 
2230+114 & 1.2 & 1.8 & 0.69 & 1.85 & 0.35 & 31 & 31 & 49 \\ 
2233$-$148 & 5.6 & 9.1 & 0.63 & 0.58 & 0.49 & 28 & 29 & 17 \\ 
2234+282 & 1.9 & 3.5 & 0.70 & 0.94 & 0.22 & 37 & 42 & 47 \\ 
2241+406 & 1.4 & 1.7 & 0.65 & 0.25 & 0.21 & 47 & 46 & 59 \\ 
2243$-$123 & 1.5 & \nodata & \nodata & 1.35 & \nodata & \nodata & \nodata & 73 \\ 
2247$-$283 & 3.6 & 5.9 & 0.72 & 0.44 & 0.24 & 25 & 24 & 25 \\ 
2251+158 & 1.4 & 1.5 & 0.52 & 4.11 & 0.21 & 21 & 24 & 48 \\ 
2254+074 & 0.8 & \nodata & \nodata & 0.29 & \nodata & \nodata & \nodata & 10 \\ 
2255$-$282 & 2.7 & 3.4 & 0.35 & 2.73 & 0.30 & 12 & 23 & 74 \\ 
2308+341 & 2.6 & 3.6 & 0.69 & 0.65 & 0.33 & 26 & 25 & 49 \\ 
2319+317 & 2.0 & 3.1 & \nodata & 0.27 & 0.02 & \nodata & \nodata & 42 \\ 
2320$-$035 & 2.6 & 3.5 & 0.29 & 0.89 & 0.25 & 50 & 53 & 48 \\ 
2325+093 & 0.4 & 1.6 & 0.73 & 1.40 & 0.50 & 17 & 16 & 7 \\ 
2331+073 & 2.1 & 4.1 & 0.90 & 0.69 & 0.29 & 20 & 22 & 73 \\ 
2342$-$161 & 2.4 & 5.7 & 0.59 & 0.81 & 0.19 & 28 & 28 & 24 \\ 
2344+514 & \nodata & $<$1.6 & \nodata & 0.09 & 0.13 & \nodata & \nodata & \nodata \\ 
2345$-$167 & 2.4 & 3.7 & 0.78 & 1.12 & 0.25 & 16 & 18 & 78 \\ 
2351+456 & 2.4 & 4.0 & 0.47 & 0.40 & 0.07 & 16 & 14 & 35 \\ 
2353+816 & 1.7 & 4.1 & 0.49 & 0.39 & 0.10 & 33 & 33 & 28 \\ 
2356+196 & 1.7 & 4.0 & \nodata & 0.13 & 0.10 & \nodata & \nodata & 54 \\ 
\enddata 
\tablecomments{Columns are as follows: (1) B1950 name, (2) median fractional polarization in \%, (3) maximum fractional polarization in \%, (4) fractional polarization variability, (5) median total (Stokes $I$) intensity in Jy/beam, (6) total intensity variability, (7) EVPA variability in degrees, (8) EVPA variability computed relative to jet PA in degrees, (9) median absolute difference between EVPA and jet PA in degrees.}

\end{deluxetable} 

